Robo-AO M Dwarf Multiplicity Survey: Catalog

We analyze observations from Robo-AO's field M dwarf survey taken on the 2.1m Kitt Peak telescope and perform a multiplicity comparison with Gaia DR2. Through its laser-guided, automated system, the Robo-AO instrument has yielded the largest adaptive optics M dwarf multiplicity survey to date. After developing an interface to visually identify and locate stellar companions, we selected eleven lowsignificance Robo-AO detections for follow-up on the Keck II telescope using NIRC2. In the Robo-AO survey we find 553 candidate companions within 4" around 534 stars out of 5566 unique targets, most of which are new discoveries. Using a position cross match with DR2 on all targets, we assess the binary recoverability of Gaia DR2 and compare the properties of multiples resolved by both Robo-AO and Gaia. The catalog of nearby M dwarf systems and their basic properties presented here can assist other surveys which observe these stars, such as the NASA TESS mission.

==> anc/datafile3_mults.txt <==
Title: ROBO-AO M Dwarf Multiplicity Survey: Catalog 
Authors: Lamman C., Baranec C., Berta-Thompson Z.K., Law N.M., 
    Schonhut-Stasik J., Ziegler C., Salama M., Jensen-Clem R., Duev D.A., 
    Riddle R., Kulkarni S.R., Winters J.G., Irwin J.M. 
Table: Robo-AO Multiple Stars
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label              Explanations
--------------------------------------------------------------------------------
   1- 12 A12    --       LSPM               LSPM (2005AJ....129.1483L) star name
  14- 27 F14.12 arcsec   Sep                Angular Separation
  29- 32 F4.2   arcsec e_Sep                Angular Separation Error
  34- 47 F14.10 deg      PA                 Position Angle E of N
  49- 52 F4.1   deg    e_PA                 Position Angle Error
  54- 67 F14.12 mag      deltaMAG           Contrast
  69- 83 F15.13 mag    e_deltaMAG           Contrast Error
  85- 89 F5.2   --       significance       Detection Significance
  91-105 F15.11 au       physicalSep        ?="" Projected Physical Separation
 107-121 F15.13 au     e_physicalSep        ?="" Projected Physical Separation Error
 123-136 F14.12 --       massRatio          ?="" Mass Ratio
 138-153 F16.14 --     e_massRatio          ?="" Mass Ratio Error
 155-167 F13.11 --       distanceAgreement  ?="" {sigma} agreement betweeen DR2 distances for each star
 169-179 A11    --       NameWDS            Potential Washington Double Star Catalog ID
--------------------------------------------------------------------------------
J1047+2007Ec 0.261326845387 0.07 188.0664049250 10.0 1.696774775320 0.0909883323691 93.50   9.50975656094 0.835717118342  0.547485194647 0.0223560713268                            
J1047+2007Eb 3.781942332760 0.07 239.2123591880  1.0 0.080816338104 0.0050291342660  3.69 137.625932991   0.835717118342  0.978635442549 0.0250946342628                J10476+2008 
J1417+7031Sc 3.455343791590 0.07 338.3846529020  1.0 2.066979848970 0.0178987041998 11.00 205.153172602   0.109905637504  0.531763952858 0.0176114226712  4.33112487115             
J1417+7031Sb 3.590502067160 0.07 345.2267142380  1.0 1.259983572920 0.0128292476169 85.62 213.177887568   0.109905637504  0.705069736606 0.0188704205599  4.33112487115 J14180+7032 
J1606+0823b  2.357502576190 0.07 291.0545141310  1.0 2.198248238620 0.0134327157277  0.63                                                                               J16067+0823 
J1606+0823c  2.917730711560 0.07 290.4227460430  1.0 2.260321109640 0.0137238599200  0.61                                                                                           
J1607+2955b  0.701514191189 0.07 188.7875603300  3.0 0.474035583101 0.0282593112981 12.53                                                                                           
J1607+2955c  3.544060495390 0.07 233.6287402810  1.0 5.186943132280 0.0413831905043 37.58                                                                                           
J1727+2208d  0.300635160828 0.07 350.5800003230  7.0 1.423849022670 0.1061812140870  6.14  33.1466231225  9.41029825152   0.744790635387 0.0628311818069                            
J1727+2208c  2.514126207920 0.07 256.3204259760  1.0 0.578535249067 0.0205812714573 44.51 277.195766679   9.41029825152   0.926653228037 0.0600312181717                            
J1727+2208b  2.823906363630 0.07 251.2238422590  1.0 0.244755753526 0.0186374097210 63.73 311.350674055   9.41029825152   0.968898741335 0.0598562881838                            
J1922+2146c  2.161117737250 0.07 128.4333168770  1.0 4.553189578650 0.0499460094914 79.44 105.726505898   0.122857267013  0.217810127191 0.0129643940941                            
J1922+2146b  3.664698074470 0.07 276.8452867870  1.0 3.688823054570 0.0301170849712 29.96 179.284874631   0.122857267013  0.268203265118 0.0127798067318                            
J1948+3250b  1.684679816170 0.07 321.3719149320  1.0 3.473618102970 0.0796317177139 10.82  99.8909134688  0.129654884819  0.29815522276  0.0109636992617  1.14488109734             
J1948+3250c  3.605310564730 0.07  88.0961976038  1.0 5.484962259740 0.4444195910300  5.48 213.772232678   0.129654884819  0.217592463426 0.0118446103278  1.14488109734             
J1958+3217b  2.269944734760 0.07  57.9679466606  1.0 3.730423962000 0.0723411043831 18.40  72.7659186786  0.0829405658878 0.380883686754 0.00732511912153 4.49051430633             
J1958+3217c  4.011213873530 0.07 343.3475352690  1.0 4.105456027270 0.1014892086720 18.59 128.584479637   0.0829405658878 0.366192905064 0.00732121984231 4.49051430633             
J2141+2741c  2.561867247430 0.07 302.9105203130  1.0 6.774646147120 0.0802318749825 10.47  63.3974775057  0.284308750391  0.161825657719 0.0194730558305                            
J2141+2741b  0.263008711833 0.07 127.8036567630  1.0 1.511494169190 0.0970583608366  4.03   6.50856866568 0.284308750391  0.566855843391 0.0114081289966                            


==> anc/datafile4_doubles.txt <==
Title: ROBO-AO M Dwarf Multiplicity Survey: Catalog 
Authors: Lamman C., Baranec C., Berta-Thompson Z.K., Law N.M., 
    Schonhut-Stasik J., Ziegler C., Salama M., Jensen-Clem R., Duev D.A., 
    Riddle R., Kulkarni S.R., Winters J.G., Irwin J.M. 
Table: Robo-AO Double Stars
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1- 11 A11    --       LSPM               LSPM (2005AJ....129.1483L) star name
  13- 27 F15.13 arcsec   Sep                Angular Separation
  29- 32 F4.2   arcsec e_Sep                Angular Separation Error
  34- 48 F15.11 deg      PA                 Position Angle E of N
  50- 54 F5.1   deg    e_PA                 Position Angle Error
  56- 70 F15.13 mag      deltaMAG           Contrast
  72- 87 F16.14 mag    e_deltaMAG           Contrast Error
  89- 94 F6.2   --       significance       ?="" Detection Significance
  96- 96 A1     --       falseTriple        False Triple
  98-113 F16.12 au       physicalSep        ?="" Projected Physical Separation
 115-130 F16.13 au     e_physicalSep        ?="" Projected Physical Separation Error
 132-145 F14.12 --       massRatio          ?="" Mass Ratio
 147-162 F16.14 --     e_massRatio          ?="" Mass Ratio Error
 164-179 F16.13 --       distanceAgreement  ?="" {sigma} agreement betweeen DR2 distances for each star
 181-191 A11    --       NameWDS            Potential Washington Double Star Catalog ID
--------------------------------------------------------------------------------
J0006+2736  1.5450692857200 0.07 215.09595150500   2.0 0.2351562224180 0.04351868926420  24.01   134.264832211     0.68342390756   0.912581844502 0.0120803291147                               
J0008+2821  1.0282706598300 0.07 116.70501800800   1.0 0.4590394534210 0.03113564398480  40.51 x  90.971000215     2.39646138732   0.860303815307 0.0254538707957   0.984828199247              
J0010+3646  1.4138897108400 0.07 188.52770576700   2.0 0.0381636126184 0.01274341648350  87.49   103.247289381     0.40443444732   0.987402563957 0.0170739542619                               
J0014+2822N 1.9802390446800 0.07 130.12275909100   1.0 0.2730984850180 0.02311991767240  69.77   121.581415657     0.273592799108  0.899307270059 0.00988676987635  0.829173452762              
J0015+3642N 2.5100111527500 0.07 269.42449000400 359.0 0.3014039879970 0.02099797448700  39.1    175.550074383     0.336563041055  0.904484912986 0.0170976640908                   J00152+3642 
J0016+3000  0.8820716605610 0.07 173.58080096300   2.0 2.5417390930200 0.02951611812310  15.34    36.6570104502    0.307770995113  0.458109631149 0.0182013468134                               
J0020+4248  1.7584162725400 0.07 286.40150390100   1.0 1.2010859855600 0.00872609478243  77.7    125.42353957      0.199955955861  0.743199276709 0.0203017483444   1.70632281795               
J0021+2923  0.3120973071600 0.07 358.37649116400   7.0 1.2328233814300 0.04855643636350   7.6     23.518973913     4.59930705007   0.716613636465 0.0465079731577                               
J0059+3752  0.9330960243110 0.07 321.59387865600   1.0 0.3031598761470 0.04747394344170  37.44 x  42.2734953945    0.239419716522  0.883299016705 0.0129251091888   1.92879969799   J00591+3753 
J0103+3140  0.2023444396700 0.07 147.70757444300   4.0 1.5703198055500 0.16173338920300                                                                                                         
J0106+3336S 3.3366121594100 0.07  15.61783078490   1.0 0.2815845358430 0.02700424194270  37.96   135.799791223     0.142628381926  0.896010785078 0.0105514275883   0.121518980981              
J0107+3326  3.0910118833400 0.07 141.47773906900   1.0 3.6437105749400 0.13205511302000  12.29   513.919124046     1.20099937921   0.406602969155 0.022303485518    0.594368153412              
J0123+3559  1.6806323895100 0.07  32.28724467240   2.0 0.8056648034370 0.02263239782900  50.56    63.1775971235    0.162974985371  0.751923192452 0.00861059072794  0.304755056658  J01230+3600 
J0142+3702  0.2854923247250 0.07 142.31756378900   2.0 1.2684472646200 0.05094696676350   6.58                                                                                                  
J0157+3737  3.3255053818700 0.07  61.09144175610   1.0 0.8538960297600 0.02063585821070  79.63   277.082128121     0.503775453359  0.741650375104 0.0161937401277  17.4348793106                
J0220+3320  1.5159807728300 0.07 337.48987448400   1.0 1.8396618825400 0.03656661264400           80.5176255058    0.154846673831  0.562580829705 0.0176713071081   0.535584974841  J02208+3321 
J0221+3653  1.1977897360300 0.07 340.79700912600   1.0 0.1997168338170 0.00752085447038  70.64                                                                                                  
J0236+3204W 2.0349357642500 0.07  57.78477122630   1.0 0.3360588057600 0.00889136508988  67.2     39.7477201085    0.077442765748  0.882234575023 0.0141078318888   0.338542073208              
J0259+3636  1.8059945655600 0.07   5.06149718415   1.0 3.1585054656500 0.02547369000000  32.04    41.8511956465    0.0802736514716 0.316792581947 0.0114938470511   1.16123523238   J02592+3637 
J0259+3855  0.8756379476550 0.07  17.39043221560   3.0 1.1232067511500 0.02365841413840  28.97                                                                                      J02598+3856 
J0309+4543  0.3463815750630 0.07  23.93076945310   8.0 1.7287283054700 0.01863773867660   8.11     6.06529227711   0.260913665846  0.698467110888 0.0229305974565                   J03095+4544 
J0320+3943  0.7893561072200 0.07 293.79572896600   1.0 0.2599181084410 0.00462514861752  77.48    24.9766495001    0.5168695064    0.941541891743 0.0235375540725                               
J0324+3804  2.7289155935800 0.07 322.32281692600   1.0 2.5542202577100 0.07883222384190  20.08   411.959254471     2.75050544555   0.400154345355 0.0187225068667   2.88153569221               
J0328+3515  1.2140360903400 0.07 200.97312465700   2.0 0.0607191752102 0.01039574300280  69.57 x  57.4218720762    0.206605308397  0.985978254278 0.0209018300863                               
J0330+3253  0.9777395353720 0.07 317.33814047700   1.0 1.8711911123300 0.07779258040470   7.04   120.713682541     2.28976276124   0.546287116659 0.0217400779064                               
J0349+3711N 1.1622842643200 0.07  68.84640360090   2.0 1.3508260959700 0.01954720643680  38.45                                                                                                  
J0354+3415  1.2248182393200 0.07 234.02823660200   2.0 0.6690832231850 0.05756262521300  10.07   176.598951233     2.11536920276   0.837417599167 0.0232051568935                               
J0408+3338  0.2854084079780 0.07 359.60210620000   8.0 2.4556214642800 0.28841841029700            3.97432786324   0.0704982718403 0.443982088289 0.0297818018753                               
J0413+4237  2.4019539717400 0.07 338.34628950100   1.0 1.4984897197600 0.02076822692960  71.03   164.015024052     0.260775716176  0.584319615176 0.0150353857843   0.694664700191  J04135+4238 
J0415+3939  1.8880995657500 0.07 102.41913580700   1.0 3.2201090494300 0.02795728655420  34.94    60.8054770453    0.104796154081  0.32040127525  0.00982186365182                              
J0417+4103  2.4307229967600 0.07 249.72257571500   1.0 1.9090241741800 0.00863779059159  93.85    74.2626491479    0.0963774212906 0.513212914003 0.0153768396144   1.95545814822   J04177+4103 
J0431+3421  3.0607631725800 0.07  97.64335910550   1.0 2.1456856241400 0.05664114656890  21.7    351.482065118     1.27081951283   0.458708311402 0.0161685466089   0.0601514064339 J04313+3421 
J0438+2813  1.1867478293600 0.07 305.21968090600   1.0 0.4794165787310 0.00493193572804  63.85    15.7214880321    0.0773657083945 0.829444484433 0.0107902756534                   J04382+2813 
J0439+3327  3.8364556843900 0.07 201.40946833200   1.0 3.7629019375900 0.11151402386600  13.75   144.461974253     0.127495601082  0.398342754155 0.00691058660341                              
J0453+3420  0.7922629196440 0.07  58.10119542440   4.0 0.8867007293360 0.05408719106860   9.03                                                                                                  
J0453+3830  1.6415029291800 0.07 112.74256558800   1.0 2.6880099667300 0.05810912636340  15.51   141.663841848     0.261128678547  0.366505789662 0.0132012597994   1.50838764416               
J0456+2553  0.3543219903760 0.07   3.10692594975   7.0 1.1101849637100 0.03729649903860   7.62                                                                                                  
J0457+3241  3.5553313867400 0.07 177.74853243100   1.0 5.1814460146800 0.15413631622100  10.04   467.881188677     0.620439899271  0.457379293406 0.0232893316268                               
J0505+2930  0.3988792856170 0.07 183.11009723600   6.0 0.6162610502510 0.15311840702900   4.33 x                                                                                                
J0510+2946  2.6220516458000 0.07 312.51124969700   1.0 4.4821794210900 0.02280599598340  55.7     32.6369690865    0.0716465265662 0.301420081249 0.00857161089581  2.66386926535   J05107+2947 
J0510+4850  1.9695270486200 0.07 112.35935107000   1.0 0.0746744169137 0.00633290825076  35.54    46.0399385467    0.0779968694495 0.979840064978 0.0188617659542   0.74481709901   J05104+4850 
J0515+4513  1.6081415527100 0.07 243.78306108700   2.0 1.2205633862800 0.03519706591330  29.77   158.032134367     0.53346415338   0.608281010027 0.0121881486292   0.887143819892              
J0517+3207  0.1694814486080 0.07 214.56605197100  17.0 2.4764211884900 0.39700001873800  15.03     5.55527765771   0.106731815617  0.413998274702 0.0322577494632                               
J0520+4546W 1.5529942918200 0.07 123.83719109900   1.0 4.4841649058000 0.09310530512010  10.09    74.5887695242    0.15083650711   0.254879331327 0.0105769517206                               
J0521+3907  0.3860196799370 0.07 144.46116369100   2.0 0.9340035229640 0.21197777513500   4.93 x                                                                                                
J0527+4436W 2.6989091916800 0.07 351.12462886900   1.0 1.5574305621400 0.01338666927450  75.38   131.172400419     0.12525865023   0.576991661512 0.0152103711176   1.13741239437               
J0528+3944  2.9242118883500 0.07 317.49534236100   1.0 0.3694342134140 0.01574744799840  53.23   326.28389507      0.714623094765  0.905897953817 0.0197128190654  10.1071336518                
J0533+2002S 3.7433565524200 0.07 165.42011709900   1.0 1.3398913104500 0.00380982455628  55.12   169.820375426     0.115139809831  0.777218077582 0.0885177263165                   J05331+2002 
J0533+3127  1.0576088426800 0.07 338.09600397000   1.0 0.4242226128870 0.01915485017390  18.62    59.1629139108    0.505319547487  0.853076798461 0.01508375499     1.55389177236               
J0540+2448  0.4157471634570 0.07  26.03112321030   7.0 0.5502611833420 0.01971564453530  16.82                                                                                      J05404+2448 
J0553+2507  0.2594043904470 0.07   2.74781884367   9.0 1.7824774806300 0.10402779368100            4.48016317506   0.0725887553875 0.508687100887 0.0134888395407                               
J0559+3750  0.7138776087530 0.07  90.44134932890   3.0 1.2655869213000 0.07733875877350   7.58    30.2851196941    0.496914767634  0.645619212429 0.00987336946707                              
J0602+4335  0.5459648342450 0.07 248.18573392300   5.0 0.9526542189740 0.01476175305840  20.67                                                                                                  
J0608+4257  1.2730789831700 0.07 353.37580119600   1.0 0.8072357493660 0.01092642000830  36.7     60.6292519117    0.158693696853  0.7646723379   0.0166130865189   1.51505603064   J06088+4257 
J0610+1019  0.4080623808740 0.07 335.33416700700   3.0 1.5899013398800 0.06863072251010                                                                                             J06109+1020 
J0612+3721W 3.3995966106100 0.07 187.72742018300   1.0 2.0196311075900 0.04799285785740  24.26                                                                                      J06123+3721 
J0621+1618  2.9336914965600 0.07  17.79687955840   1.0 4.0508409212500 0.02156914091790  87.44    68.3606705333    0.0750104354412 0.24970939758  0.0140061002461  16.4434752561                
J0621+4414  1.2802156584800 0.07 204.81192083100   2.0 3.9982620426600 0.11471801937500   7.23    47.3178249529    0.0980947812697 0.276429950334 0.0180504261419                   J06212+4415 
J0623+4540  0.6016711608440 0.07 273.40171908300   3.0 1.6190887710300 0.09979150914650   5.86    16.1465461395    0.422146579957  0.557821406473 0.0106502382328                               
J0624+4405  1.1974429352300 0.07 230.84046596000   2.0 0.9034145302790 0.01181877356240  46.11    71.9505036951    1.97226904706   0.731925813912 0.0268672378604   1.16372886017               
J0627+0923  1.1882399743900 0.07 220.04930144300   2.0 1.1172187232900 0.00787715020688  93.16                                                                                      J06277+0924 
J0627+4138  1.9639433459800 0.07   5.87333820208   1.0 3.3405908769800 0.02949377518130  19.77    45.5206207023    0.0840347580524 0.347824536098 0.00867981939182                              
J0647+2346  3.0922493199800 0.07 145.27909739300   1.0 5.3803027404200 0.07918440612520  20.06   118.289121156     0.0958826250735 0.183711293709 0.0138653241625   3.70122188856               
J0650+3205  0.5501310463810 0.07 297.71047792800   2.0 0.6509160888100 0.20754057131700   5.38 x                                                                                                
J0656+3226S 3.5737743554100 0.07 154.13599092500   1.0 1.3761839187700 0.00369495423867  41.32   115.368745794     0.0977883616786 0.829344387287 0.0380329996031                               
J0712+3707  0.6392049824810 0.07 336.80465005200   2.0 0.6954813422460 0.15112775450600   5.01 x                                                                                                
J0718+3916  0.1066992658730 0.07  67.32191313330  28.0 0.9107770027440 0.27262806847200   3.12 x   1.49240760852   0.0712333416422 0.738165451319 0.0372562459854                               
J0722+2212  0.3416619979550 0.07  19.59036125740   8.0 0.3259162025530 0.10764121442100   7.73 x                                                                                                
J0724+4127  0.8824278712680 0.07 320.68622711900   1.0 2.8887622445000 0.28822964485500   4.01    67.5145390804    0.775143428809  0.352703467972 0.0225462908696                               
J0731+3613S 1.5266021172600 0.07 191.21715822400   2.0 2.7014586896300 0.01370161709680  28.87    18.3186355892    0.0703155068087 0.402176832696 0.0154626366833   3.78566484796   J07319+3613 
J0736+4404  4.0634986248500 0.07 318.11334940300   1.0 4.8274081259400 0.07380731456440  17.21   177.411739248     0.103082583971  0.204932864353 0.0138422066127   1.44792568311   J07367+4405 
J0743+3242  0.5008892474350 0.07 287.75048999300   3.0 0.9910967921120 0.27537689914300   3.17 x                                                                                                
J0746+4731W 3.4363221533900 0.07 112.35518618000   1.0 2.2913816425200 0.01495971009510  96.57   276.510556137     3.31868514707   0.685665421228 0.0348625263812   6.12441552027               
J0750+2552  0.4182423217480 0.07 133.63069242800   1.0 2.1358047661300 0.19638336051400   3.57    52.7375496065   10.7134801453    0.502512104917 0.0584824877153                               
J0750+4428  2.0132119767100 0.07 143.82897778500   1.0 1.0412895493400 0.01081494419770  33.89   100.6287251       0.113317878752  0.831991495102 0.0222485737016   2.71726365697   J07509+4428 
J0752+2046  0.9295848273140 0.07  39.49326771600   3.0 2.5106913432300 0.06125356227150   6.43    60.5106497942    0.17835530794   0.389058207361 0.0129371808251   0.207121176673  J07524+2046 
J0754+3613  0.6604551638660 0.07 231.67680017500   4.0 0.4961484182260 0.09999978193410   8.07 x                                                                                                
J0756+3437  0.7547413978050 0.07  76.62933570960   3.0 0.8647613514340 0.02345075809880  12.32                                                                                                  
J0803+5250  0.2872328042490 0.07 218.22214729800  10.0 0.4331710458640 0.19854237245500        x                                                                                    J08033+5251 
J0811+2859  1.0405275475200 0.07 303.52262347800   1.0 3.3253626675000 0.45360816829700   5.18   106.342092517     0.633939686194  0.357619109353 0.0399650485403                               
J0814+1306  0.2164321759340 0.07  21.04177196370  13.0 1.2983289698600 0.02558656361530  15.56     7.99250487507   0.517619678265  0.631780280326 0.0176978573744                               
J0819+2428  0.7425763172090 0.07 105.96913870500   2.0 1.2560619435900 0.09752425301010   7.28                                                                                                  
J0819+2524  1.3188755980700 0.07 316.52605650400   1.0 0.2313106407280 0.02184796645850  35.89 x  94.4411984455    2.16920959723   0.923055319469 0.0260530673733                               
J0821+3951  1.8572572575000 0.07 241.18534536300   1.0 0.6983344554900 0.02319734605040  25.79   189.260070538     0.427920305403  0.824366113872 0.0192932380015   0.0773245719441 J08212+3951 
J0828+3500  0.4989123311410 0.07 348.66409554100   4.0 0.4176105045140 0.16804120863100   6.13 x                                                                                                
J0836+2628  2.3805752187800 0.07 246.45461484600   1.0 5.0302876921200 0.07258157868630  10.49    69.4005188877    0.0915788926939 0.195232548655 0.0141025860614   0.583255662625  J08364+2628 
J0838+4208  1.9427067977500 0.07  27.55498527200   1.0 1.8728074243800 0.06285357140270  10.33   150.774254629     0.306362590293  0.491117273208 0.0136569846132   0.135733870553  J08386+4208 
J0847+2920  0.7244623625310 0.07 191.83717822100   3.0 1.1502265280000 0.06199966373290  10.14    67.029103053     1.45168558899   0.679322558469 0.0206145352085                               
J0850+5253  0.5817930864920 0.07 232.44594313400   5.0 1.4888661819400 0.05092655766230  10.2     18.4596231577    0.373201318002  0.581974525648 0.00933100897839                              
J0855+1621  0.9959480922120 0.07  74.83655651270   3.0 1.2979344599200 0.03509782555490  12.6    104.109737594     4.61671325618   0.725246902263 0.03658998581                                 
J0857+1138  0.6575158039930 0.07 239.86414418600   4.0 1.5151911801000 0.01184702846940  21.08    11.2548268822    0.275081272422  0.626767031254 0.0202566528044                   J08571+1139 
J0858+0828  0.0938907878338 0.07 354.61871934600  30.0 2.0110077951900 0.26449547058300   2.23                                                                                      J08589+0829 
J0858+1945a 2.2047334204200 0.07 231.69588967800   1.0 0.5536633504370 0.00638162086532  47.07    11.3224381947    0.0700776767606 0.845696730687 0.00620865465197  1.20222834095               
J0859+5343  0.4849438431150 0.07 220.70139066200   6.0 2.3499549682700 0.15983369888700   4.35     6.52595555842   0.206158622193  0.483315531093 0.00967756267139                  J08596+5344 
J0900+5017  0.1037872634240 0.07  67.50132623110  29.0 2.7855436738100 0.74997802229400            5.4141831845    0.110584584138  0.439641444081 0.0718816594159                               
J0905+0250  1.2102897416100 0.07 256.38819209800   2.0 1.2807839108000 0.01064291776060  56.32    28.4230457964    0.154850733467  0.66838773728  0.0173917544963                               
J0906+1512  1.1419518045200 0.07 297.81037562700   1.0 1.0257358050000 0.01820098085440  23.8     73.304914389     0.630008361055  0.720254440743 0.0184867179339   1.83744915364   J09068+1513 
J0907+3912  0.5688723557480 0.07 163.98884146800   3.0 0.7962854486480 0.22714768899300   3.89 x                                                                                                
J0909+3249  0.7191933477560 0.07 213.59384313100   4.0 1.9049082453500 0.08917231233200   3.56    15.364907886     0.124220172241  0.671068086946 0.0231645458557                   J09095+3250 
J0913+4211N 2.8813838012200 0.07 342.52018853300   1.0 1.0750333829500 0.01672367225520  27.83   131.439085288     0.132867233381                                                   J09134+4211 
J0921+3124  0.9146753907820 0.07 349.33522994200   2.0 2.9564284689600 0.14965185574300   3.06                                                                      0.207224709695  J09215+3124 
J0924+2438  1.6361317306800 0.07 233.73263884000   2.0 0.0568213648583 0.01744097584260  37.58   106.374467602     0.370509825342  0.979609558724 0.0154692650016   7.76882364758               
J0924+2547  1.7651338988700 0.07 189.54269816300   1.0 1.4004283740700 0.02668239104430  19.82   130.67549444      0.507076951044  0.621830896237 0.0168473686421   1.33994100723               
J0937+2838  1.3937300000700 0.07  87.71133838830   2.0 0.4071046368700 0.01591520238720  59.79 x 106.419363731     1.08588260567   0.948943805941 0.0253160080681   2.31365810452   J09375+2838 
J0945+4953  1.2460541396900 0.07 221.49571651000   2.0 0.1461702940730 0.03821682904990  25.08 x  48.7633517992    0.125467071678  0.949482019683 0.00873882277109                  J09457+4953 
J0950+3052  1.4523097586100 0.07 148.72350736300   1.0 1.3474016935300 0.07128040395330   6.92    49.7213706705    0.352650231398  0.606371845102 0.00992734585261  6.33273114251               
J0950+3949  2.3430008379600 0.07  94.48054607100   1.0 1.1334706212800 0.02908984497500  28.04   346.598804195     1.89344029711   0.758104973053 0.0224209014103   0.0279647984938 J09506+3950 
J0952+5528  2.6573660516100 0.07 342.82784065700   1.0 5.1646312790500 0.06679064581070  17.9     93.1987493996    0.444006803192  0.186922987634 0.0164189536066   2.89774092231               
J0956+5122  0.5309561773010 0.07 345.61395007200   3.0 2.6391140994600 0.06672141615930   6.13    50.9094354216    2.70066957568   0.734201048828 0.0305290646628                               
J0957+5018W 0.6532547505490 0.07 359.70232597300   3.0 0.9449391564800 0.04489041228690   8.91                                                                                                  
J1013+2320  0.6138757179870 0.07  16.03288265450   4.0 1.1645016283300 0.01296915274570  16.68                                                                                                  
J1013+2839W 3.4374828444900 0.07  44.70805541780   1.0 0.7976579268640 0.01884853109060  88.58   141.658051769     0.139739469571  0.753203382422 0.00866825430419  0.163138276596  J10135+2839 
J1015+1810  0.7422961298450 0.07 244.73689688000   4.0 0.6630432821960 0.01276013127050  75.46                                                                                                  
J1016+4606  0.5884820507550 0.07 231.05448913300   5.0 0.6222016945570 0.08905933230910   8.14 x                                                                                                
J1018+4442  0.8189621448210 0.07 139.70993200400   1.0 2.1549455778300 0.10999328407000   5.01    60.9359213013    1.06053349953   0.460583815226 0.0189641767484                               
J1024+1157  0.1100797539400 0.07 325.09895622600   8.0 2.5962614096100 0.18516215983500            2.1295433836    0.0725085328251 0.38033773209  0.013571018968                                
J1026+5506  0.7811951207000 0.07 171.19345274400   2.0 1.4860147081300 0.02646514294790  12.92                                                                                                  
J1027+4948  1.0013746443200 0.07 261.60191849900   2.0 3.6690902586200 0.20578487669500   7.07   129.815457554     0.535365116492  0.295494594278 0.0198910408147                               
J1028+3214  2.0189577352400 0.07  44.39975593920   1.0 0.3692216592650 0.00732659300155  35.95    45.3081044348    0.0741089823591 0.873829292281 0.0146797883364   1.28392621236   J10287+3214 
J1029+3102  0.7683779448160 0.07 345.76168804100   2.0 2.4189670963600 0.03684376069400   6.31                                                                                                  
J1029+3718  2.6865508447500 0.07 306.46275776800   1.0 2.6353703309000 0.01840349347740  33.42                                                                                                  
J1029+5242  0.5507061409670 0.07 346.53833251900   3.0 2.9359769136300 0.20543818830000   4.19    75.0747170437    2.03451220561   0.342092073699 0.0188055348296                               
J1030+2132  1.2232112225300 0.07 285.94118300400   1.0 0.3740752481150 0.02536753750020  31.81 x 140.047276362     1.98839696369   0.871448370474 0.0184450820312                               
J1031+5705  0.2841037645130 0.07 154.52889954800   4.0 0.7691319338680 0.19406177032000   3.23 x                                                                                                
J1036+4130  2.1188053290400 0.07 240.88290925000   1.0 3.7809184922600 0.03447731275380  22.44    63.218007586     0.217216938558  0.280177377087 0.0159906258157                               
J1037+1140  3.4776554118400 0.07  67.75606784420   1.0 4.3462840717400 0.16818173827400   7.21   366.406927885     0.41539331237   0.239275999581 0.0177292207633                               
J1037+1246  0.7916383120080 0.07 337.54799016500   2.0 0.1666734844110 0.06168815064950  60.89 x                                                                                    J10379+1247 
J1044+3224W 1.1838326250400 0.07 162.05036522800   1.0 1.0576840303800 0.02045491433310           33.4937201299    0.734353613521  0.668351394763 0.0186671483931                   J10449+3224 
J1050+0648  0.0984008405854 0.07 214.27127151100  29.0 2.2276230480300 0.41888521257800            0.685734095441  0.070066085755  0.459822106414 0.0173041733459                               
J1057+4142  1.7166945334800 0.07 339.52343728000   1.0 1.3403760244900 0.02273032432870   9.61    72.9064843412    0.139458051241  0.634665943505 0.0163148646508   4.41246124541               
J1057+4923  1.9972857717100 0.07 355.77975482200   1.0 2.8076094637900 0.01279314953860  89.22    75.3608053661    0.107059795037  0.361443055447 0.0141003225858   4.05128462544               
J1104+3801S 2.4509604946300 0.07  72.23656807350   1.0 1.5041335728500 0.05413421367800  13.53   205.302363774     0.43289428341   0.56143456318  0.0134364449365   2.96909860814               
J1105+1026N 2.5666638532900 0.07 338.79010146300   1.0 0.0142637418204 0.01465492556380          208.033041225     0.227125103622  0.996951314502 0.0217831054748                               
J1105+1026S 2.5714335250700 0.07 339.29370973800   1.0 0.0511038693716 0.01672797689620          212.993078566     0.23582669786   0.988506519768 0.0211436009941   4.03057148477               
J1111+1619  1.5752036670600 0.07 112.68170388300   1.0 1.3600016839400 0.02854902076580  48.87   150.349923648     0.646321903029  0.615518276538 0.015738467067    1.17726887165               
J1111+4325W 3.5208193237000 0.07  81.87350384160   1.0 0.0991098088872 0.00428577376068  32.3     58.8425790658    0.078037112023  0.977565615051 0.0208945052382                   J11114+4325 
J1113+1147  0.7165683977870 0.07 110.82358964600   2.0 1.2582860780400 0.04302075172980  14.34    47.2355716541    1.16546884836   0.647111789588 0.0199777053822                               
J1117+2919N 3.9233798469200 0.07 324.04424387200   1.0 2.6058531360000 0.00730951726716  38.75   579.72557375      1.02842180362   0.730558547459 0.0230262217327                   J11171+2919 
J1117+4510  0.4395412508460 0.07 277.28854488900   4.0 1.5773326148500 0.13272552508400   3.94    48.7517144643    6.16910363249   0.654956114066 0.0453206262203                               
J1123+1011  0.7974228060940 0.07 249.04931951600   3.0 1.6645252967300 0.05425845182500   9.8    151.927802882    13.3397807114    0.725371999092 0.0522170945923                               
J1123+4810  0.6702477483850 0.07 180.43130597900   3.0 2.1229049508300 0.14333036091100   5.95    83.7551716581    5.14680587917   0.512172886808 0.0342736079432                               
J1123+6442S 2.9804522467700 0.07  68.19192723010   1.0 0.7197215087030 0.01237929108610  51.26   108.19492027      0.100779114941  0.779873682594 0.0159674105509   0.405940048902  J11239+6443 
J1126+2802  1.8377681730400 0.07  42.79110331790   2.0 1.3622837192300 0.02113559979210  23.44   122.883687058     0.17899006468   0.621327893886 0.01562438027                                 
J1126+3550W 3.2552215141400 0.07  32.31017621100   1.0 0.9537457478810 0.06645894313590  15.58   295.748874055     0.607400382553  0.677000439929 0.0117739370385   1.03601939611   J11266+3551 
J1130+5340  2.3374206083500 0.07 170.98151918300   1.0 3.8822096195900 0.02875178705200  56.88   190.88023631      0.207592948746  0.37023142747  0.0185326089622   2.68417326291               
J1132+2143  1.6517998225000 0.07 125.20442973000   1.0 1.1046675808200 0.00755006799936  43.83    46.0526927148    0.0840284368521 0.653558602708 0.012579726058    0.102055131313  J11323+2144 
J1136+5621  3.4819256480900 0.07 220.97845700800   1.0 4.0383130767200 0.05161552415890  42.11   325.85024784      0.206590347623  0.261009829438 0.0160169832738   2.22245928602               
J1139+4822  2.7155464153500 0.07  76.82325925930   1.0 1.4229457244800 0.03095503219290  34.96   172.233113302     0.355249569789  0.589083017869 0.0144828965328   0.856572786227  J11391+4822 
J1145+0443  0.6343733397240 0.07 213.93131577700   4.0 1.8590878155000 0.07445324681970   7.7     53.5782853899    0.844397512465  0.556152799144 0.0198442588346                               
J1148+2531  3.0569905950600 0.07  72.14403596850   1.0 2.2301597789800 0.05521510596060  17.61   266.506577679     0.341150509996  0.439443500286 0.0143322654291   4.65436259182               
J1151+4516  1.3264385138900 0.07 281.96014188300   1.0 0.0808249452813 0.03703348817380  28.32 x  38.7984898029    0.0937285299401 0.970846882774 0.0147305653704                   J11513+4516 
J1158+4239  0.3028577331790 0.07 232.87006176700   9.0 0.7730940177230 0.01540464996790  11.02                                                                                      J11590+4240 
J1200+0813W 2.6721112992100 0.07 276.74731279600   1.0 2.0179384288200 0.05165952489650  17.04   297.355595307     0.737998974442  0.528840524974 0.0182465457603   1.19222677964               
J1203+1449  0.8320529043930 0.07 222.29278519400   3.0 0.2997634014000 0.11024847697100   6.74 x  62.6954637029    1.35911663462   0.884949336647 0.0191778420432                               
J1203+3905  2.5201342494000 0.07 242.91101955100   1.0 0.4234955250430 0.02853768986000  24.56   108.858390643     0.112538649661  0.844721740327 0.0114139185789   3.20717588084               
J1205+2027  0.9097155912480 0.07 109.71172260700   1.0 1.6742823164800 0.03212430611690  19.05                                                                                                  
J1206+5636  0.4594272352450 0.07 289.56644130100   3.0 0.4050060606730 0.09004695610480   9.37 x                                                                                                
J1207+3305  0.2526666333750 0.07 330.15690699800   4.0 1.0118347372700 0.52038897507300   3.1  x                                                                                                
J1209+2923  1.4289888575400 0.07 174.44504754500   1.0 0.2049929454360 0.03223865376470  14.89   111.945369067     0.763180017743  0.927409240365 0.0162640950987                   J12090+2924 
J1210+3438  0.5668925062380 0.07 288.10391411600   2.0 0.4597910478550 0.08875812858020   7.03 x                                                                                                
J1212+3940  0.4832874756740 0.07 333.92320763900   2.0 1.2128521679800 0.03929641584120   6.25    15.1987360405    0.3291135205    0.739187673555 0.0219005860124                   J12125+3940 
J1212+4849  2.8187507771200 0.07 168.73805182700   1.0 1.8225378852500 0.01030237083990  49.89    74.9567078123    0.0740718974808 0.508272925796 0.0138421030893   2.64055316898   J12122+4849 
J1216+0258E 2.0726785281500 0.07 178.99799321500   1.0 3.8812639985700 0.02418672756880  85.51    48.4854121569    0.0833944402667 0.265049994256 0.0113518971997   0.239743252366  J12169+0258 
J1219+0214  0.2988728108590 0.07 298.11990575100   3.0 0.9305936135240 0.04470655972440                                                                                                         
J1219+3150  1.7069821885800 0.07 221.52583617100   2.0 2.8253712511800 0.01506555057660  29.92    48.5838996728    0.0982461603705 0.41386299982  0.0173414704278                               
J1222+0150E 0.6011164745930 0.07 109.61832741600   2.0 0.3737201136570 0.08620779783590   9.18 x                                                                                                
J1222+2736  1.9915960228600 0.07 280.81734102300   1.0 0.8580250739500 0.05125107366180  10.15   205.959175146     0.931358066202  0.723166853167 0.0155010503643   2.51633604266               
J1222+3643W 1.1280944270100 0.07   8.10623884555   2.0 1.1668316873500 0.03202133638260   9.23    72.7623033821    0.262818101391  0.67040991898  0.0164492066288   1.01907026455   J12223+3644 
J1223+6711  0.5488277504300 0.07  36.65253882860   5.0 0.3937508006730 0.12693220439200  12.83 x                                                                                    J12236+6711 
J1224+4213  1.7525696421800 0.07 188.24636299600   1.0 1.6397783885100 0.02815838532110  17.64    85.2928894671    0.133041492486  0.532552054662 0.0125296634495   4.4357929331                
J1226+5359  1.6934379439300 0.07 356.37726352600   1.0 0.1622404522700 0.02483688857430  25.38    62.1124823121    0.115753311773  0.943114082873 0.00911717149213  1.15627427669               
J1227+4521  1.5426711308900 0.07  64.38909572350   2.0 0.8145626320030 0.03971832794140  16.3    154.478155341     0.577957408098  0.717223888061 0.0127332892516   1.86521650843               
J1228+0825  0.2937845086830 0.07 199.27821621800   9.0 1.6264855963500 0.06220147811150   4.25                                                                                      J12290+0826 
J1233+0213  0.9184671458470 0.07 130.99679524600   1.0 0.5400909160580 0.18497708190100   5.84 x                                                                                                
J1233+0901  1.1350710892300 0.07 140.89339291700   1.0 0.0245335213245 0.00932558451934  82.77 x                                                                                                
J1234+0313  0.7896683991230 0.07 263.76212805800   3.0 0.4187562505300 0.19067339815700   6.3  x                                                                                                
J1234+0358  0.4866923000120 0.07 114.39837828900   2.0 0.8074195759550 0.19811141455000   5.0  x                                                                                                
J1250+1301  0.2900095031990 0.07 215.00150540400  10.0 1.7967290519300 0.30700965662200   3.21                                                                                                  
J1251+2206  1.2509222877400 0.07  90.25727022450   2.0 1.0896165073300 0.01510410860220  49.98 x  41.2561645544    0.556600552104  0.689224257513 0.0194593621197                               
J1254+4407S 3.3389140463000 0.07  67.03530101750   1.0 2.2606140308100 0.02785120176190  39.58   249.137588004     0.142430826034  0.471063710769 0.01595172118     0.495986848232              
J1301+0913N 0.2145950876690 0.07 247.74132626000  13.0 0.6347051559440 0.19108787518200   4.49 x                                                                                                
J1303+2358E 3.8961647296600 0.07 232.85331867900   1.0 1.8771409010300 0.04499256490090  23.1    179.360059926     0.127373162064  0.4999455596   0.00930838880664  1.1337823744    J13031+2358 
J1304+5554  1.9759415552700 0.07 162.61142048000   1.0 0.8651960305440 0.00503236638022  82.76    68.2240207189    0.084849089797  0.860560415438 0.0224306262331   0.151145080084  J13048+5555 
J1305+3708  0.4653601164160 0.07 322.89688943400   1.0 0.9315248112920 0.27356220738500   3.53 x                                                                                    J13055+3708 
J1307+4141W 3.9125400770700 0.07 263.16076194000   1.0 0.6956222810970 0.00997153324210  95.08   341.422733962     0.249263112905  0.80379152084  0.0175288303977                               
J1308+0906  1.0935365564200 0.07 271.88075082200   2.0 1.4150013618100 0.02777380663020  39.05    59.8528783621    0.507011085091  0.562622749931 0.0120172394541                               
J1309+0125E 3.5516725497400 0.07 145.93608845400   1.0 3.8339556248900 0.05190349641550  32.34   345.047351937     0.450183879079  0.367373136886 0.0186405809624   0.385065468259  J13097+0125 
J1309+0306  0.8135493181810 0.07 215.94281584100   3.0 2.0643734590000 0.14404884575200   5.69                                                                                                  
J1313+2218  0.5247428851360 0.07  43.50218949720   5.0 0.4634396831880 0.08077192989210  16.35 x                                                                                                
J1314+1320  0.2220471257980 0.07  66.89626474420  13.0 0.6216123219380 0.21035474537000   8.98 x                                                                                    J13143+1320 
J1315+2334  2.8299880339900 0.07  13.32460948660   1.0 1.5622266249700 0.00979463801962 126.07   124.86858335      0.116966206401  0.557043705577 0.0136385447525   0.23239259346   J13155+2334 
J1316+1235  3.2190890898500 0.07 249.93048570200   1.0 2.2116921757400 0.07399944726200  19.7    211.576867284     0.24761115142   0.431665428474 0.00962329832817 10.9048340446                
J1316+4007  0.6116005626800 0.07 246.19901344300   4.0 0.7366824173560 0.12851062386600   7.3  x                                                                                                
J1317+1127  0.2822481654990 0.07 196.73825267600  10.0 0.3515285202130 0.10255572348100   6.14 x                                                                                                
J1318+0214  0.7008320363960 0.07 243.08614950700   4.0 0.5059266800060 0.12392849590900   5.09 x   9.41403512686   0.134376333938  0.837703272683 0.0115125021493                   J13180+0214 
J1318+3909N 1.9459163084500 0.07 312.16681342100   1.0 0.0913603224745 0.01835847740100  54.42   102.158932929     0.156930345116  0.96497114063  0.0100683201346   0.651999804828  J13184+3909 
J1318+4900  0.6146422329720 0.07 138.71076679600   1.0 1.7342911828700 0.07474413360160   8.19    53.6498851868    1.51568113294   0.532514813366 0.0188989583931   1.12519045251               
J1322+6441N 2.2019292733100 0.07 241.53363309200   1.0 0.3887091379090 0.01496281038270  38.09    73.5275741006    0.0930078342958 0.871200275467 0.0154154480986                   J13228+6442 
J1323+2914  1.6389161766300 0.07  87.27996922520   1.0 0.3117760388690 0.00513486439571  29.01    29.7310156216    0.0722564550577 0.951457003906 0.0233274090522   1.66942538376   J13235+2914 
J1325+2141  0.5536709541980 0.07 152.23833429300   2.0 1.2435680818200 0.03772085442250   9.62                                                                                                  
J1326+3840W 3.7955815511900 0.07 265.39676335300   1.0 0.3919245246470 0.02306606103390  36.29   286.508004838     0.309267897607  0.852291574235 0.0123637696049                               
J1328+3545W 3.0580937424200 0.07 101.82673387200   1.0 0.2729384949340 0.01451563784370  49.65    84.0958334392    0.0883092605232 0.907831899162 0.00822285102089  2.36146576455   J13284+3545 
J1329+0430  2.0844558642600 0.07 207.11973579100   1.0 2.4131313947000 0.07642183993050  11.9  x 153.931712042     0.424286145938  0.412708300421 0.0149972787086   0.238169141705  J13291+0430 
J1329+3234  0.9540506004540 0.07  63.82682044130   3.0 0.8245088881240 0.07042408135370   8.2    203.831578142     3.33547252093   0.779991716236 0.0225733320232                               
J1332+1114  1.3535173546500 0.07  86.81753537840   2.0 3.5223349577600 0.03192335211770  19.5     69.1238004035    0.134532429225  0.307082262368 0.0158129491516                               
J1332+1648E 2.6969902152300 0.07  52.93554322890   1.0 0.3733035739140 0.00458981168174 164.23    44.7253410651    0.0765842320267 0.903364124461 0.0189150726059   0.376269800677  J13328+1649 
J1335+6259  2.2433204348600 0.07 240.66496846700   1.0 0.4011849833560 0.05118569856070  11.14   216.087917891     0.406325721982  0.883103239593 0.018963748634    0.488570062546  J13354+6259 
J1337+4808  1.6050084272500 0.07 335.83230454700   1.0 0.7452311550140 0.00295149255344  70.83    34.0088868735    0.0713052777014 0.870363160565 0.0216518040469   0.460242611816  J13379+4808 
J1338+1136  1.1555161545300 0.07 285.62749481400   1.0 1.3139080677200 0.02717629551720  52.81   173.099510834     2.5850814695    0.645588978909 0.0201864231005   0.843627783795              
J1341+4854  0.3552864349940 0.07 351.93598829300   5.0 0.5051590258960 0.16442905566500   5.79 x                                                                                                
J1342+1024N 3.3466746083300 0.07 241.48885271800   1.0 1.4131364405300 0.04626519133380  45.46   377.085087184     0.892719884274  0.582761651691 0.0125633162665   0.293170169041              
J1342+5001  1.8471117218700 0.07 286.67268689500   1.0 1.7275925647500 0.03123824352940  35.42   120.970522344     0.251541902762  0.518515777734 0.0113301022946   0.0169026927847 J13429+5002 
J1343+1049W 1.1203484464000 0.07 172.87896753900   2.0 1.4665299593900 0.02096460485360  39.86    71.0581959188    0.506924455773  0.579601984577 0.0147673093892                               
J1344+2457  0.8856347459710 0.07 356.65135205400   2.0 0.4058560210880 0.04184167709840  51.67 x  39.7001458106    0.672833065313  0.914033628813 0.0241631801018                               
J1344+5141  0.3298461336340 0.07 246.01436048400   8.0 0.4293960924540 0.20138187580200   5.18 x                                                                                                
J1349+0247  0.6620440213000 0.07 132.80899775100   1.0 0.1994315537370 0.07501344381230  30.61 x  11.8682607577    0.251892607599  0.935077205632 0.0215098291756                               
J1349+4533  0.4991894420160 0.07  23.68662836150   6.0 0.2900673816600 0.09212701103450   7.37 x                                                                                                
J1352+6537  0.5428361073850 0.07 142.71631661500   1.0 2.5572206714300 0.09137025415130   4.99    15.5474249266    0.212278316539  0.427522437145 0.0182340949147                               
J1353+3418S 2.6731873717000 0.07 103.18744877000   1.0 2.3325283003500 0.06289457219940  15.23   161.083002413     0.220839576372  0.419750434225 0.011316685136    0.236903215555  J13534+3418 
J1355+5301  0.6024605440510 0.07 242.71880073300   5.0 2.0923555411700 0.03183111292110  12.93    26.6922587471    0.512153913341  0.451982876219 0.0140194797819                               
J1355+6824  2.1983996307900 0.07 166.63841215500   1.0 0.3232398388790 0.01946567420150 121.96   240.409642775     2.21985725425   0.916648961396 0.0239527591539   0.372516841394              
J1356+1241  0.2698544758110 0.07 204.44500502200  10.0 2.1483171854800 0.17581734347100   2.83     8.78472140491   0.898958101535  0.463503176729 0.0262228392761                               
J1357+0041  0.2523393148680 0.07 333.97134160000   5.0 1.2900213082600 0.24908582435400   4.61 x  15.7415365423    3.02338695658   0.711546840626 0.0499540580584                               
J1402+4620N 3.7554739759600 0.07  25.23363863180   1.0 0.1524573614990 0.00295624383518 128.24                                                                                                  
J1402+4620S 3.7142441544200 0.07  25.56799390290   1.0 0.1744601658320 0.00335442950123  89.77    41.5523145903    0.0704874443174 0.964795648308 0.0220070778548   0.0406703090998             
J1403+0451  0.4835905233790 0.07 118.20994745900   2.0 1.2342795222800 0.27304692552900   3.98 x  40.8376382944    5.08493219802   0.733169199265 0.0578057512404                               
J1403+0936  0.5907603804680 0.07  46.88798564770   5.0 0.7942810630030 0.01435190107760  21.8                                                                                                   
J1403+1914N 2.0813592088300 0.07 297.04651519100   1.0 1.1859517557700 0.00978318926946  51.82   106.195822969     0.118473959623  0.703962099795 0.018037165469    0.176362034779              
J1405+0459  0.9390053788620 0.07 303.40631075400   1.0 3.6446486425200 0.18676852828100   7.76   153.751155112     2.73018959197   0.381020063467 0.02465091858                                 
J1407+5115  0.4865185510590 0.07 224.87811963600   6.0 0.3952790048160 0.15023833652200   4.49 x                                                                                                
J1408+2919  2.4792771007200 0.07 334.87746317200   1.0 1.1786287214600 0.01095678706380  47.84   105.09376042      0.108160089676  0.691514197761 0.0170579233924   0.77888372309   J14087+2919 
J1413+2209  0.8427990930780 0.07 158.92073860400   1.0 0.3373490486210 0.04981895331100  27.84 x                                                                                                
J1417+3142  0.2471581635980 0.07 157.52462397800   6.0 1.3178469819600 0.42282181165700   3.29 x                                                                                    J14170+3143 
J1418+1812N 0.3776518156010 0.07  76.96998190610   7.0 0.5815710981470 0.22307657874100   4.57 x                                                                                                
J1418+3635  0.4876369471930 0.07  21.14745430160   5.0 1.3473802808600 0.03044873998620   9.52    36.1389225368    5.40720000721   0.679940113873 0.0531347377363                               
J1421+2735  0.6769023164030 0.07  85.13556090630   3.0 1.5393775876700 0.01592113894340  15.37    21.6591066009    0.135212437866  0.595308043153 0.0163630862064                   J14211+2736 
J1431+1438  2.1161101163200 0.07 114.41662377100   1.0 0.0509431160407 0.00760838140376  74.67 x 121.165167301     0.250505807634  0.993596254072 0.0241368167877                   J14311+1438 
J1431+2447E 3.6976666219500 0.07 309.37604272700   1.0 1.1341184149400 0.01678242596870  79.14                                                                      1.33295468085   J14317+2447 
J1431+3214  1.6409644471200 0.07  69.36167388310   2.0 1.9146973140700 0.01908222480900  45.49                                                                      4.45100069777   J14317+3215 
J1431+4342  1.7905451182400 0.07   5.17983718231   1.0 0.4892380647210 0.00939201955952  72.14                                                                      3.83877052849   J14319+4342 
J1433+4417  2.0300133667200 0.07 153.75478378900   1.0 1.4844454651600 0.01293525518560  44.34    97.6686225786    0.095997480526  0.596522270342 0.0155108084002   2.02114136062   J14340+4418 
J1433+6100  0.9763624378460 0.07 251.83888799500   3.0 0.3761648688240 0.00902430096312  49.5     20.6375025333    0.122324762315  0.877875046133 0.0161977975174                   J14331+6101 
J1435+0609W 0.4151393466670 0.07  33.86775058420   7.0 0.2059263534440 0.05596322474960  11.02 x                                                                                                
J1435+2546  0.4363442854280 0.07 271.87531864900 355.0 0.7549103737100 0.18005273778200   3.43 x                                                                                                
J1436+3922  2.8083389453300 0.07  99.76723447150   1.0 2.7648300316000 0.03552369375080  27.3    115.016740025     0.100514871439  0.356383357261 0.0122228502438   1.16025056214   J14365+3923 
J1437+6745  0.8185708326400 0.07 115.45210460000   1.0 1.4839422781900 0.01991667244320  30.37    33.5832795921    0.529832212313  0.6714938898   0.0212999673772                               
J1441+2258  2.4446345050700 0.07 131.78082277900   1.0 0.4214451874860 0.01137395249590  61.57   156.896565729     0.200463400069  0.892061570731 0.0191019845542   0.578311907955  J14413+2259 
J1442+6603  2.2349732034300 0.07  92.14029815850   1.0 5.9728221718900 0.11530051800800  12.41    24.4319196906    0.0700697044039 0.186220531477 0.0122697084331   0.849804937356  J14424+6603 
J1445+4922  0.8696340081110 0.07 231.73100931300   3.0 0.7774373449700 0.02147548709180  45.9     87.0948118183    3.74017900964   0.745331169396 0.025975815501    0.838429157702              
J1446+1705  1.0957606771700 0.07 185.49754326000   2.0 3.4649658320900 0.14473381469800  11.47    35.3968641059    0.0870129241145 0.322487748443 0.0189870365225                               
J1451+6307  0.4291105542180 0.07 124.27291745000   1.0 0.9138000668810 0.03830017304170  10.81                                                                                                  
J1453+2333  0.8592154529430 0.07  87.80777476730   3.0 0.9725343018710 0.00770125084875  27.97     9.77102542499   0.0736830833912 0.689020008121 0.0129162948622                               
J1454+0053  0.2114309685940 0.07 256.83332702300  13.0 2.4584018938800 0.53951249644500   4.36                                                                                                  
J1454+4041  0.9818015739980 0.07 285.06693530100   1.0 3.0463004345700 0.07869694735430  11.32    77.0838861217    0.152974331114  0.334925525401 0.0149962224408   2.20790680497               
J1455+2651W 2.8788698675200 0.07  30.31182807970   1.0 0.0248332368348 0.01553756569960  73.94   232.332334498     0.375245967055  0.991791148601 0.0169181673159                               
J1458+4048  2.3181947734600 0.07 309.39027453200   1.0 1.0920031178800 0.03925813226730  25.09   250.180263254     0.4400877358    0.723902945803 0.0186583773676   1.75960095373               
J1500+5234  0.8292483973090 0.07 356.87509292900   2.0 0.8174148999920 0.02329193894030  32.96    84.1319433198    2.84246098064   0.758467547039 0.0250081633564   0.38596739364               
J1501+0709  0.1042378122810 0.07 201.75443055700  29.0 1.3094935911700 0.14012154655400            3.40044866382   0.441396945162  0.677697857287 0.0265198885435                               
J1507+1403  0.7198981785320 0.07 292.46409872100   2.0 1.1485649062500 0.04455512694850   7.52    24.1590586451    0.916991892316  0.650808992067 0.0216859106771                               
J1508+2151  0.7936275426160 0.07  50.38947594760   4.0 0.7010572330890 0.04247616738990  12.91                                                                                                  
J1508+6221  0.8700328291760 0.07  70.00662303980   3.0 0.1054733142620 0.03930669114250  35.71 x  23.7607850956    0.730868543224  0.958932302976 0.0212855867157                   J15082+6222 
J1509+0607  0.8635282036590 0.07 258.49893645000   3.0 1.2399477611600 0.04370691841130  13.53    84.7693611369    3.4310110176    0.715990903722 0.0312765079812                               
J1509+0637  0.7098761302970 0.07 240.54557906800   4.0 0.2285444190530 0.06233934800610  11.02 x  85.9808363396    4.81519774157   0.912641199181 0.0275130061621                               
J1512+4543  0.5090956103440 0.07 220.09667091200   6.0 0.9791589357230 0.01095703309780  21.41                                                                                      J15126+4544 
J1513+2533  3.4582293787600 0.07 299.76913562200   1.0 3.0443773672900 0.02195623355820  61.76   129.874187812     0.114487191337  0.326041647243 0.0120166298481   0.596095435331  J15137+2533 
J1513+5333  2.9718427763300 0.07  83.45496385390   1.0 3.9305280989000 0.04456690726710  39.6    179.597275959     0.144859642907  0.249540479524 0.0136448418169   5.57460189092               
J1514+6433  0.3587826418140 0.07 298.21888907400   2.0 1.0864836076500 0.06713836351090   5.58                                                                                                  
J1515+1345W 0.1489214406590 0.07 256.25357231800  19.0 2.3076030263100 0.34255990141500           12.699975759     0.641316743273  0.592689417279 0.0416704942981                               
J1516+2904  0.6892408834060 0.07 305.11169294700   1.0 1.2414878737200 0.02221216162090  19.02    35.4595785483    0.226038741317  0.625443134056 0.0136010370198   0.396730156904  J15165+2905 
J1517+2108  1.0828663319400 0.07  89.18554693360   2.0 2.3629771163400 0.07476408180000   6.51    79.323329281     0.55998637457   0.428433796537 0.0162366419949   0.504062704696  J15171+2109 
J1519+6101  1.5636892218300 0.07 227.58328303800   2.0 3.0560952571900 0.04857913275700  22.99   128.217213221     0.186211268851  0.331770359236 0.0143383981419   1.98932816861               
J1521+1151  0.9329393590880 0.07  70.19191374580   3.0 0.0236513633124 0.01758746011000  23.6  x                                                                                                
J1523+1905S 3.5900356465400 0.07 324.62635477200   1.0 1.9327797206100 0.07428113100390  14.96   598.640259379     1.10879575817   0.539492040231 0.0186355160713   1.85307242903   J15239+1905 
J1527+5951  0.5893951626300 0.07 306.39565235200   1.0 2.3317945349400 0.06712431201070   5.44    35.1552523614    2.76335425578   0.48207912833  0.0339547074938                               
J1528+4340E 3.5104443338700 0.07 223.22980067900   1.0 1.6896365551100 0.00873161209855 158.55   113.688255485     0.841552497881  0.530626931042 0.0200855204386   2.98604844568               
J1534+0212  0.8671168090030 0.07  34.30784313710   3.0 2.1060077088400 0.03682586440180   6.6                                                                                                   
J1536+3717  1.3339166921500 0.07 119.04486889300   1.0 1.4430858518900 0.01569789246640  38.61    72.8632891342    0.110266187336  0.580578138698 0.0134462661349   0.251856329393  J15368+3717 
J1537+1053  0.1965920746120 0.07  74.06661318980  14.0 1.2146752114800 0.06134083684960  15.81                                                                                                  
J1541+5820  0.1782157272140 0.07 224.21896520500  16.0 0.6420983516260 0.28249445964700  10.83 x                                                                                                
J1544+0904  3.7590329291400 0.07  24.75965334340   1.0 1.7293338424200 0.02085580692630 151.06   489.985097398     1.34645527207   0.61696494964  0.0201923551865   1.08884783132   J15449+0905 
J1546+0441N 2.3026331753000 0.07 231.91417982700   1.0 0.9494925362060 0.01841032477200  73.9     79.0991748037    0.197168695386  0.67805548979  0.0117106699112   0.566936601351  J15461+0441 
J1547+3044W 2.0016834596400 0.07 142.22185038300   1.0 0.4891129692920 0.00958562414620  66.35    86.8523132244    0.155450858536                                   1.19928800609   J15475+3044 
J1551+0107  0.3131439269420 0.07 110.37161098500   4.0 0.9147943675120 0.22307431130200   4.07 x                                                                                                
J1552+3414  1.7980989962400 0.07 107.01884335700   1.0 0.1626676158740 0.00920525440533  56.87    82.0659667192    0.0817797947249 0.948108306825 0.0169498039103   1.17932471575   J15523+3415 
J1553+3445  0.4332692697160 0.07 304.98752240600   1.0 1.6340874938400 0.02977005029720  10.54                                                                                                  
J1555+1339  1.4371642273300 0.07 302.05584472500   1.0 0.4781147501550 0.01970653127710  56.99 x  78.7718375112    0.163420335409  0.823386208579 0.012539343131    0.463975604389  J15550+1340 
J1555+2702  1.3954541263000 0.07 286.38155171200   1.0 2.3584896134700 0.02465863171950  19.86    85.2007663034    0.130148020243  0.478378258635 0.0173147739603   1.58249955914   J15554+2702 
J1555+3512  1.5673606229800 0.07 251.25633280400   2.0 2.1660487070000 0.02246772607220  14.98    43.6076591002    0.0778707389251 0.458415790855 0.0145955229552   1.1942767402    J15555+3512 
J1556+2347  0.5837734267630 0.07 329.53804722100   1.0 0.5428696390680 0.16523968953500  11.86 x  24.8928713831    0.720404181465  0.811992290263 0.0175304023426                               
J1557+0025E 3.6674499022200 0.07 308.25890806300   1.0 1.5241808996200 0.02570379012520  51.1    334.076974608     0.370470117424  0.61974425527  0.0173268295589   0.467741857732  J15576+0026 
J1557+0025W 3.6506509805400 0.07 307.91061199100   1.0 1.3911478826300 0.02569534175260          330.811551767     0.656114748075  0.613476837555 0.0161445849228                   J15576+0026 
J1557+4353  0.8884589722660 0.07 337.96188011600   1.0 0.4793230604590 0.32908549264800   9.32 x  30.5804135131    1.11742856345   0.858182782683 0.052284273616    0.856909282602              
J1559+1712  3.7338031314500 0.07 253.39095808700   1.0 3.7132883802500 0.07796414356570  17.57   280.214386548     0.32685036904   0.266016718069 0.0136760853919   2.74877113894               
J1604+2229S 3.7886975133200 0.07 351.84534915700   1.0 0.2850323424210 0.01826055287240  35.78   185.494423771     0.138168250785  0.900994053836 0.0148500816904   0.0260107576259             
J1604+3408E 1.7209340518500 0.07 147.71286851900   1.0 0.0683020221315 0.01873327834910  28.86   110.927508072     0.215047042441  0.975401973363 0.0149429164651                               
J1604+4827  0.1742563355470 0.07 336.58121655900   8.0 1.6851703970800 0.32399841659200  11.36 x   6.29063497577   0.930824696895  0.540405210688 0.0354833338282                               
J1613+2617  0.7698369046450 0.07 299.25325700600   1.0 0.2965520757220 0.04838518441050  44.92 x  56.6966320873    0.362388380826  0.913738973113 0.0193946606374                               
J1625+2601  0.2845512391630 0.07  54.81329702430  10.0 0.4882856944480 0.17543115649400   5.21 x                                                                                                
J1625+3807  1.7473037339700 0.07 182.20453653200   1.0 1.4770198899900 0.04229877869730  15.65    59.3807998621    0.0828152056656 0.618520822237 0.00724075602118  1.62409905704   J16253+3808 
J1626+6608W 0.1951153212320 0.07 182.48258868100  13.0 1.1602130125600 0.24844389480600   6.33 x                                                                                                
J1630+1522  0.5009763959830 0.07 269.13640123800 356.0 1.6073254627800 0.04255496850490   9.29                                                                                                  
J1631+7303  1.9891503771100 0.07 338.01773391500   1.0 0.3548483980820 0.01364383850810  85.17    50.7764104414    0.0762254683838 0.880457242023 0.00874919932191  1.50233064827   J16310+7304 
J1634+0051  0.7909399226220 0.07 317.00772305900   1.0 1.1600307713700 0.04071011517490   9.87    23.4642741032    0.168620003719  0.676491861537 0.00778703804826  0.756879415415  J16347+0051 
J1634+3447  1.1676058575700 0.07 219.64404569100   2.0 0.6767923905760 0.03809184133630  18.98   144.341088439     1.17496162054   0.786363468631 0.0171455104311                               
J1634+4827  1.5099265330300 0.07 118.30598750200   1.0 1.4022175387300 0.01231299940750  42.16    45.4835669142    0.0764238059949 0.61303590094  0.0154700728836   0.357248741181  J16343+4828 
J1635+1949  0.4428056216230 0.07 257.93038783400   6.0 0.7863138501810 0.12071383642700   7.1  x                                                                                                
J1635+2715  0.6775057699100 0.07 161.25845493200   2.0 0.3754664299080 0.07623090068950  17.91 x  38.8828348399    1.47813757388   0.864080815272 0.0175931586219                               
J1636+1000  0.1278182933350 0.07 334.27732437800  12.0 1.1567098840200 0.28369571586600   4.28 x                                                                                                
J1638+0640  0.3568877682980 0.07 271.02204464500 354.0 0.4100901084200 0.11955449700500   9.61 x                                                                                                
J1644+4441  0.2309671419910 0.07  47.11935452040  12.0 0.7472336867910 0.19961655161800   4.57 x                                                                                                
J1648+1038  0.2016771525870 0.07  42.31367124450  14.0 1.9690463340600 0.25231319603800   5.69                                                                                      J16488+1039 
J1648+5358  3.3033076570900 0.07 199.68443633900   1.0 4.7653778956900 0.11032926951100  14.07   255.136005159     0.14387455206   0.206764394973 0.014546039768    1.19141766392               
J1648+5806  0.5767989526330 0.07 270.49711510200 356.0 0.5971991455330 0.11074249804800   9.57 x  23.9725212627    0.84886950477   0.817102597987 0.0112259626928                               
J1649+3420  0.4193857604810 0.07 105.82037063500   4.0 0.3501930006280 0.11375600246300   8.92 x                                                                                                
J1651+3555  1.0611183514100 0.07 319.95321561600   1.0 1.9115174373900 0.05918392499900   8.03    37.0692562813    0.108421853219  0.467389074311 0.0107994706661                               
J1654+2139  0.1396212462830 0.07 337.33748240600  12.0 1.4117268279100 0.03866871431130            9.70430344267   0.132058650466  0.650340466855 0.0181690223532                               
J1654+6838  3.6174463692500 0.07 321.69679039300   1.0 2.1064002222800 0.03589283321330  37.87   194.684671802     0.110482533478  0.439197952438 0.0100028733047  25.9836706785                
J1654+6943S 3.6966598215300 0.07 188.05503597500   1.0 0.7538457354020 0.05364538313880  23.47   263.10965525      0.324358886404  0.734005046888 0.0120347785941                   J16542+6944 
J1656+3419  2.4121160583300 0.07 333.04461011600   1.0 1.5948092598500 0.01591089354890  48.96   175.25416433      0.155673626201  0.717900913043 0.0207358115991   2.63673008841               
J1703+3211  1.4184312401700 0.07 152.21686630000   1.0 0.4606377999510 0.21875000000000  37.79                                                                      1.32760718331   J17039+3212 
J1705+2749  3.1169720999100 0.07 134.21944773900   1.0 3.3142204072700 0.03936977032560  61.36   168.161238627     0.117058712042  0.307469733473 0.0101730959947   6.96414664828               
J1707+4136  0.6007010824950 0.07 318.35367163400   1.0 1.5056101432500 0.07097444880250   9.57    17.7401274793    0.288858323865  0.608978090962 0.00836518295301                              
J1707+6437  0.8850748492520 0.07 286.85908553600   2.0 0.9599633352330 0.03389783112780  13.81    24.5483468108    0.390485227552  0.724106891391 0.00857414683915  0.310135066103  J17075+6437 
J1708+2849E 3.2212355058500 0.07 250.86005665900   1.0 1.2770669766900 0.01638684889900 243.95   275.149142532     0.210603852407  0.630379628964 0.0149215909685   0.20241455308   J17084+2850 
J1710+4108  3.6699316061900 0.07 349.63544492300   1.0 4.7976913817800 0.14650943070000  11.68   182.117829497     0.10032146145   0.214756422335 0.0122587007877   5.68736225685               
J1711+4315  2.1320237014900 0.07 188.41982950500   1.0 4.2144650024100 0.03074925428190  76.05    86.8317476804    0.0822974810369 0.238929790552 0.0120733855646   1.19565525499   J17119+4316 
J1712+4539a 0.4608493459500 0.07 171.51190930500   4.0 0.6545850302290 0.02759286531270   9.14                                                                                                  
J1714+2805  0.5529730649920 0.07   1.26475983874   4.0 1.1080407324300 0.02354381029200  28.74                                                                                                  
J1714+2930S 2.3612948162500 0.07 309.11101414400   1.0 0.3494735474850 0.02334474126860  66.53   178.409829705     0.272643305347  0.87946328249  0.0148410521164   0.0438986722117             
J1716+2728  0.1309778790830 0.07 245.46173880000  22.0 1.8083504355300 0.17770056589500   4.71     8.4560377156    0.122144789592  0.591645861855 0.0276681170555                               
J1718+1808  0.4522668645210 0.07 324.53119180000   1.0 1.6156197300700 0.08112888798770                                                                                                         
J1719+2805  2.3651365956100 0.07 114.48165179100   1.0 2.0969230788200 0.04984912068010  46.17   172.144539782     0.298963652972  0.446946528971 0.00955981911384  3.68378772067               
J1719+3639E 2.9783268648700 0.07 155.64009843000   1.0 4.8887557671900 0.08555145299130  17.08   104.17052331      0.0767380110713 0.228383453066 0.0111211580984   1.19477313672   J17200+3640 
J1720+4825  0.6131155309060 0.07 159.80988256800   2.0 3.5107619614100 0.09604318569070   9.47    30.5329490688    0.442402330376  0.330170697356 0.0190595937568                               
J1725+5642  1.0079480186100 0.07 339.45054057600   1.0 1.5201355954300 0.03235876504280  32.86   120.452622349     2.5015570609    0.583942192924 0.020263056603    1.61905102382               
J1726+2244  0.6935095848970 0.07 267.72772991200 357.0 0.3481910834590 0.05486473034840  47.76 x  62.0115475059    1.2213758941    0.923679370776 0.0240445293713                               
J1730+1912  2.5449857377200 0.07 225.42039789700   1.0 5.3963117241800 0.09775428397220  16.98    48.0413674872    0.0717721771479 0.294175004238 0.0108717042109                               
J1731+3008  0.6568736385120 0.07 181.40812441200   3.0 0.7498707829620 0.02008811301690  44.24                                                                                                  
J1731+3504  3.4297475988600 0.07 282.33250201500   1.0 4.1237473771100 0.09019895173930  17.65    98.6782108087    0.0801767661966 0.367473100064 0.00726454973842                              
J1734+2640  0.1054944740570 0.07  52.80298862900  27.0 1.0171462158100 0.26825129537800   6.21 x   5.76763369903   1.04053988097   0.73387416476  0.0397721299833                               
J1734+3823  0.3877868300930 0.07 244.37246894400   7.0 1.5329825034200 0.04489405228970   5.86    60.2976523021    9.39780007529   0.850033903714 0.0474404942846                               
J1735+3830  0.3894738382430 0.07  34.42771072380   7.0 0.4233863655020 0.10852868812200   5.7  x                                                                                                
J1736+4450  1.5562017286200 0.07 319.57270844400   1.0 2.9582208476900 0.01367357375330 123.16    84.3800786427    0.0955049516202 0.483741008295 0.0189471630298   0.570107392856  J17370+4450 
J1739+6323  1.1379277180000 0.07 247.57916019000   2.0 0.1821412819340 0.06584698945410  20.66 x                                                                    0.658169143174  J17391+6323 
J1744+5015  1.1277000130500 0.07 179.20816115000   2.0 0.9071646980680 0.02531917234020  36.84    78.3577706167    0.31360400902   0.706686848133 0.0134056995532                   J17448+5016 
J1746+6024  1.9600302687600 0.07 133.89926997100   1.0 2.3225884814700 0.02832760838710  36.91    56.8073421342    0.0785454761457 0.403413751875 0.0105195796553   0.522054302189  J17462+6024 
J1747+2747E 3.9213112911200 0.07 151.61594950900   1.0 4.7626313328700 0.11035674776300  18.26   383.508123325     0.245818614791  0.204783067095 0.0146477821613                               
J1750+4554  1.6240148424300 0.07 213.16079548900   2.0 0.1842209905530 0.01132808841920 109.18    56.4038485461    0.0923787816197 0.930458295924 0.0105118361035   0.91834310906   J17505+4554 
J1754+4637  1.0632768342600 0.07  92.44085401440   2.0 0.3852435858380 0.01369169318900  68.99    57.8025160244    0.70191858039   0.866116671329 0.0162126744712   1.70742106429               
J1756+1905  0.1699907944020 0.07  45.35817872060  16.0 0.8811904962770 0.31483558837800  14.88 x                                                                                                
J1757+1546  1.2473552502200 0.07 282.86363856000   1.0 0.1112529433380 0.06165848431090  12.03 x  26.6103627875    0.118559963746  0.961281219534 0.0176961796995                   J17571+1547 
J1757+2046  1.0307941058800 0.07 196.47819658600   3.0 1.1431874560300 0.03685575704500  13.28    59.3156491811    1.26382763192   0.655627172379 0.0198500563595   2.38676618552               
J1801+1953  0.5930915042210 0.07 223.12132883300   5.0 2.6478335986100 0.10268570387700   8.68    37.7889937365    0.611983635156  0.371222284226 0.0132378916671                               
J1813+1715  0.7491648101730 0.07 196.32020665400   3.0 1.6109725763800 0.04141414402280  13.33    48.5670894309    1.41614762022   0.559226622842 0.0200921013618                               
J1815+2029  0.7767109727420 0.07  87.44695945520   3.0 2.1702837937900 0.02415344307370  17.61    42.2906873808    0.137903259091  0.440869260779 0.0130107713991                               
J1815+3839N 2.4569479318400 0.07 180.13749715300   1.0 0.1304184700670 0.00885678775897  57.15    91.336919375     0.0765367349194 0.963568703198 0.0187403521017   1.43065330333   J18150+3840 
J1816+2021  1.5113375082000 0.07 203.40389663000   2.0 1.2071727188900 0.01094853683970  80.08    75.5527873699    0.214538865149  0.665268592637 0.0164004322849   0.730856352535  J18166+2022 
J1817+4408  0.4198833639550 0.07 227.62104767700   7.0 0.7896656659250 0.06855056726250  10.63 x  29.8575941287    2.95308032105   0.743016924988 0.029319231647                                
J1818+3814  1.9526719634500 0.07 107.37694002000   1.0 2.4289221291000 0.05602294397190  18.45                                                                      9.04205115452               
J1820+5130  0.1583875449980 0.07  50.55743030140  19.0 1.2813406517800 0.23215772866600        x  10.2020482593    2.75554964296   0.770661791435 0.0445441833872                               
J1821+2406  0.3379080572750 0.07 220.86560373900   8.0 1.0030438253700 0.04215580234600   8.51                                                                                                  
J1822+4222  3.3011968897100 0.07 234.10752256100   1.0 2.0000553092400 0.04665386147380  38.93   429.08855862      0.609976031868  0.483149817038 0.0149141368074  15.3035025931                
J1823+2810E 1.2312660680100 0.07 176.38451841500   2.0 2.1871292408200 0.00980963517110  74.99    18.2340891614    0.0712979072428 0.440508149839 0.0109735042158   2.31167426129   J18235+2810 
J1824+2817  0.1430376415870 0.07 313.38118485200   1.0 2.2311836028400 0.15538516831000            5.0870051549    0.0831081416374 0.497731178126 0.0231938827927                               
J1827+4912  0.9484451865760 0.07 129.25684768900   1.0 3.3551199522900 0.12427773870100   7.53   121.301114321     1.10851833263   0.294863292635 0.0141248824338   2.57218573957               
J1829+2750  2.1874343771400 0.07 136.14386448500   1.0 0.3049054970660 0.01026314804460  72.58   114.275763464     0.101501635493  0.923177688128 0.0194757701851   1.89488028191               
J1833+2933  1.6685572839000 0.07  68.74357989780   2.0 0.3055246324140 0.00915656728746 130.68    97.1410788087    0.130082533749  0.899621430861 0.0159539606457                               
J1836+1930W 0.2086187184480 0.07 232.54092644000  14.0 1.8604211183500 0.10636355431800   5.61    20.5631319294    3.04065681603   0.65705353269  0.0309959512935                               
J1838+0446  0.4268678243960 0.07 153.37958254000   2.0 1.3339432010300 0.03168940809300           10.6108300024    0.851399629508  0.642957385241 0.0282150164667                               
J1842+2922  0.8879851748050 0.07 109.50096117100   1.0 0.2831994877970 0.02663888963890  40.35 x                                                                                                
J1844+2728  3.4617605315800 0.07 325.62710356700   1.0 4.9409350853300 0.10111985670700  15.77   225.306893601     0.279853160285  0.19580620795  0.0137938730827   2.83314595991               
J1845+5227  2.7174488497500 0.07 189.66590780500   1.0 4.3749162434400 0.07601002882500  20.38    55.7265322608    0.0724287609699 0.53128950781  0.00615179926204                              
J1850+1602  2.7758792366100 0.07 140.06534081600   1.0 2.8937034422300 0.08742558390720  10.57   245.843813279     0.282303041386  0.347994824702 0.0145183791268   2.58422266238               
J1854+3922N 3.5712618252800 0.07 191.95430717800   1.0 0.1310317610740 0.01823700000000  76.51   184.090413705     0.146585650059  0.948039941619 0.0122276693604  10.3955975027                
J1854+4736  3.7171668268800 0.07 309.27570831900   1.0 5.3606663744700 0.08490761109860  16.27                                                                                                  
J1857+5059  1.6487037561000 0.07  61.73939391470   2.0 1.2985604837900 0.03201025427610  12.69   158.485531056     0.190391795402  0.675817100322 0.0180270964233   2.66908920506               
J1857+5331E 2.3156562853400 0.07 197.53558752700   1.0 0.0784934459007 0.00716557587566  70.96    57.4170789077    0.0715539485967 0.976265583205 0.017710625214                                
J1858+1613  0.3546742999590 0.07 167.97586223300   5.0 1.8539964274000 0.08271927055450           11.9784926355    0.631419986467  0.515749232974 0.0200280158186                               
J1858+4147  1.1958015395800 0.07  55.20874545560   2.0 0.4535801063900 0.01872364359990  51.28 x  87.859666181     0.791591533513  0.922914097769 0.0233973784915   1.92409323405               
J1906+2134  1.7927560796400 0.07 282.37491814100   1.0 1.0104396509200 0.00855556297007  84.35   136.057943682     0.203023009989  0.780298818076 0.0203322421757   0.37641248679   J19070+2135 
J1907+4747  0.4374500325120 0.07 170.13618722800   4.0 2.8618241145300 0.08830085770110   5.85    42.1034973794    1.35931609728   0.358394331443 0.0173434418019                               
J1908+2733  0.5602952674990 0.07 184.39256552900   4.0 0.3426362798200 0.07744503749730  18.9  x                                                                                                
J1908+4614  1.1658334162600 0.07  15.08704439410   2.0 1.4266999277600 0.03461590104990  14.96   108.535421889     0.861467761204  0.633780653304 0.0180741036524   0.281903091995  J19090+4615 
J1909+5659W 3.9856228731100 0.07  93.51361817310   1.0 3.5516454856300 0.04512570576680  36.78   341.681648931     0.166054197205  0.297116947992 0.0153563301662   1.15822964874   J19090+5700 
J1910+3017  0.6907262293620 0.07  70.81631940130   4.0 1.4370026133700 0.03533777407980   7.8                                                                                       J19109+3018 
J1910+4657  0.7023205833290 0.07 122.19450320400   1.0 0.6392418060120 0.09646730080040        x                                                                                    J19102+4657 
J1912+0253  0.2239927749880 0.07 346.00792888400   9.0 1.6659631186000 0.06819814271850            2.10758393669   0.117316978309  0.526523172826 0.0139701031854                               
J1917+4951  1.6084350495300 0.07  83.04603750390   1.0 1.5296626823800 0.03228400323700  43.9    130.411442174     0.225847147162  0.538670943664 0.0107860314919   1.27390225646               
J1924+4333  1.5850680788400 0.07  83.98787127180   1.0 3.9549124718600 0.15389717079100   6.52    78.4445367252    0.145358997578  0.327151356892 0.00846953188753  2.67899374606               
J1927+2619  3.1094490494900 0.07 343.00813028300   1.0 4.6627924315900 0.07077994616550  19.22   136.506644332     0.104025192491  0.222782380951 0.0119318644269   6.93025031575               
J1929+3612  3.8067688563400 0.07 231.10749571100   1.0 1.8028160893500 0.03499124990020  56.82   277.525383893     0.322579080538  0.50321820647  0.0129905258936  11.4808724249                
J1931+1906  1.1479567153000 0.07 287.83501045200   1.0 1.8066631047400 0.02181435655670  36.09    27.2041071778    0.0919797603524 0.517291625885 0.00868764256964  4.64963343477   J19319+1907 
J1934+2553  2.4410825540800 0.07 125.59012632800   1.0 4.2506008208500 0.07975870468200  18.63   126.164783507     0.11339186852   0.263272759782 0.0105439443447   4.57139980576               
J1936+2220  2.2131108635500 0.07  41.21502527680   1.0 1.9584322141300 0.03219328300390          157.779282097     0.240850191142  0.641510893409 0.0201507356466   1.24669686385   J19369+2220 
J1937+3535  3.1038278065700 0.07 285.94696508100   1.0 5.9371563150800 0.21416844559200   9.97   292.051115876     0.18736050453   0.161197104882 0.0152434578758                               
J1938+3230  1.8571682360600 0.07 291.32647610700   1.0 0.3096507175850 0.01351389847030  66.75   120.922804177     0.166408066974  0.902474537705 0.016842729249    1.22160857577   J19386+3230 
J1938+3512W 3.9160843269500 0.07  78.24917373610   1.0 0.5735541691430 0.01625456211920                                                                             1.0604224968                
J1939+1442  2.3398596103700 0.07 180.08174210600   1.0 0.0775360176826 0.00846933841124 122.7    118.855223764     0.108448370421  0.979439925351 0.0190958083852   0.317883746421  J19392+1443 
J1941+1124  1.2684765630800 0.07 207.18374010000   2.0 3.2737713057800 0.20698746005900           85.8430267581    0.418103346837  0.30924418616  0.0178188212048   2.99515713567               
J1944+2342  0.3823336627820 0.07 172.10928394200   5.0 0.6193778638370 0.26696366380500   5.29 x                                                                                                
J1945+2707  2.3269943119000 0.07  58.58561743140   1.0 0.5147915378940 0.00575247741599 107.57                                                                      0.423482547958              
J1947+1253  3.1488760239500 0.07 336.02788561600   1.0 3.5036561587600 0.05889302030890  25.43   180.86149729      0.128129189064  0.29648456008  0.0108241695356   3.79562085151   J19472+1253 
J1948+2558  3.5040001724900 0.07 188.86885720000   1.0 3.8807124787500 0.05658467679780  30.88   225.845606052     0.155454742724  0.25399167328  0.013126877918                                
J1950+3147  0.5853140442760 0.07  45.26871896590   5.0 1.0716459515800 0.01650369845330  18.98    19.4203516559    0.53797113689   0.691367926289 0.019044783047                                
J1950+3848  1.7895497545400 0.07 355.29946188200   1.0 3.4556040375800 0.08301310858190          145.499431585     0.147977636788  0.303178227602 0.0151047709906   3.62262074274               
J1951+4054  3.8072459199800 0.07  53.44827348000   1.0 5.0082815704400 0.05199211653850  34.47   328.231911788     0.19207256205   0.343254556143 0.0186544776274   4.36741744337               
J1952+3716  3.0945476126100 0.07 342.94700726600   1.0 3.2187644622600 0.07123854339710  21.53   349.109922624     0.292555228111  0.311957857658 0.0141647301301   3.65279760603               
J1953+2828  1.5743733920700 0.07   8.85800704913   1.0 2.9091870937800 0.13271656418600   7.13    71.3040668233    0.141663745058  0.500073937105 0.00616758669207  1.82236513096               
J1953+4424W 0.5357327783080 0.07 236.33392492800   5.0 2.6088271872600 0.07231919788770   4.84     2.51360908951   0.0711302738008 0.62479294067  0.00459991601465                  J19539+4425 
J1955+4309  1.8876099160800 0.07 201.87537057600   1.0 0.4486944786020 0.01352382111130          135.843457293     0.183851589441  0.8480016901   0.0146872215769   1.46341238962   J19551+4310 
J1956+5159  1.4316921542500 0.07 233.75066539600   2.0 0.3459883400130 0.02032408647070  16.63                                                                      0.362287829627  J19564+5200 
J1958+1316  2.6661977571800 0.07 138.16468740200   1.0 2.6388591229300 0.06000475738930  23.12   262.323346698     0.503734311459  0.371980438291 0.0127861669203   2.89303666566               
J1958+5757  1.3503164584900 0.07 142.87112803100   1.0 2.4152379344700 0.05456038426770  12.07    44.3821485612    0.0858451332369 0.398014871371 0.00996564775128  0.256326273982  J19589+5757 
J2004+5740  3.6008364174100 0.07 189.60580381100   1.0 4.1474743812700 0.17885784942200   9.84   295.022191652     0.234330863081  0.254388656294 0.0115322692964                               
J2007+2223  2.9737066032200 0.07 301.76440313100   1.0 2.3267932213300 0.08975408783170  13.51   241.126884486     0.451578729545  0.421260254951 0.0117182358576   5.44451799596               
J2010+3528  0.4718430253530 0.07 126.07460555100   1.0 0.8593759648670 0.04118615313390  11.71                                                                                                  
J2011+3618  1.0044359266500 0.07 292.25823187800   1.0 2.1845548872800 0.02154228405080  29.16                                                                      3.13944422957               
J2012+2043  3.1762602711800 0.07 145.82812862400   1.0 1.6698441528400 0.02395718001550          115.304242227     0.0826534082668 0.529502778257 0.0128115034297   0.656239359746  J20124+2043 
J2013+1220  2.4197924603900 0.07  87.77369545480   1.0 2.6708424719900 0.09384099201200  11.37   159.618104539     0.278770856467  0.365955313996 0.0105347066677                               
J2022+3117  2.5850328387800 0.07 288.78798133900   1.0 5.6342792078000 0.16766982152000   8.46    48.4841936667    0.072667245406  0.317315288155 0.0114715079094                               
J2023+2320  3.8356813285100 0.07 281.34817055700   1.0 3.5718241164600 0.04223357646470  33.74   315.648817595     0.863421028608  0.316604482384 0.017821373449   22.7370891141                
J2026+2730  0.2026657283920 0.07 335.52176268800   7.0 2.6006446608700 0.54551354884500            6.20447361117   0.789402241357  0.427788330091 0.0504708301713                               
J2029+2341  0.8327235475590 0.07 243.46889417700   3.0 0.9363949579910 0.03178657407820  13.28    51.8242108228    1.49241485428   0.722402867177 0.0224894376677   6.417949911                 
J2029+4507  1.1926040027500 0.07 162.12382477300   1.0 2.6319888418800 0.01716115659090  43.11    55.9898756799    0.143523567378  0.413946054442 0.015906786619                                
J2030+2307  2.7104874372200 0.07 126.06130186700   1.0 2.4591173056100 0.04363927309410  29.91   129.844372511     0.378876188785  0.401020194792 0.0097311155437   9.1183802601                
J2030+2650  0.5570736910780 0.07 227.90945006800   5.0 0.5442665848240 0.17371642789500   4.82 x  11.3622251372    0.384539391886  0.87645245651  0.0336294095954                   J20302+2651 
J2030+3137  3.1133655290000 0.07  66.20249525240   1.0 3.5021966846600 0.10826935843100          366.640937445     0.516133118096  0.283744385024 0.0141481702594   0.542944994049              
J2030+5134  3.1126592991300 0.07 300.75579294900   1.0 1.9014243374500 0.11350187539700   7.22   183.365330312     0.234139385614  0.482140969508 0.0134144433331   2.94965337992               
J2033+2322  0.8714323504850 0.07 173.58162567200   2.0 1.3262037581200 0.00915760254606  35.75    30.2556517104    0.197255204331  0.64010589288  0.0165842170809   0.0190471302264 J20337+2322 
J2033+2615  0.7425105820490 0.07 287.77465433100   2.0 1.2988200218200 0.02384040522310  22.72                                                                                                  
J2035+3809  0.7367250955200 0.07 234.56121697500   4.0 2.3811887506000 0.05525989392520  11.98   107.921781602     1.11118636715   0.507384825947 0.0202291244032   1.71867528748               
J2040+1954  0.3424109184750 0.07 254.95541026500   8.0 0.4301436427480 0.14529447434000        x                                                                                                
J2040+5933  3.1398292664600 0.07 123.34257172900   1.0 4.3328997310400 0.11969630479900  12.95   265.765957046     0.210410550915  0.232475045373 0.0123771189276   2.27218630865               
J2042+3253  3.2368854819200 0.07  43.13090870980   1.0 2.2146141918100 0.03321959989870  46.87   276.58391176      0.210559627953  0.475962037964 0.0159038186459  11.1254111612                
J2042+5611  2.3291516812600 0.07 339.78933289800   1.0 1.0352907725100 0.00854245293549  61.25    89.4730931432    0.0857528164048 0.866839300655 0.0228854005576   1.23608531721   J20424+5611 
J2048+1943  0.2327396323850 0.07 178.62959129900  11.0 0.6516253798220 0.16706928686700        x                                                                                                
J2051+3104  1.4156013204800 0.07 134.92709890900   1.0 1.1910105198500 0.00865482547034  59.5     82.6926818227    0.166627471737  0.798513563335 0.0216450155385   0.326250787173  J20515+3104 
J2052+3757  2.5923180477400 0.07  81.23568527470   1.0 2.3515480833800 0.02948028648410  61.2    193.966024825     0.143447790611  0.413619583507 0.0131315701127   6.26301222543               
J2054+3508  2.1716065267200 0.07  37.07500968570   1.0 1.5706165463700 0.05492789074580  17.98                                                                      0.754221747218              
J2056+0842  0.1871609176230 0.07 297.02797370800   6.0 1.8566244794000 0.71229531387600   8.04 x                                                                                                
J2057+2520S 3.5595137816600 0.07 316.97626754500   1.0 1.6380759310600 0.02252739120720  76.83   413.996179463     0.281926869486  0.628520497884 0.0188219562622   1.27827921833   J20571+2521 
J2058+1833  1.3508087506900 0.07 194.24558615500   2.0 2.1889934194100 0.03953139349840                                                                                                         
J2059+5303  0.4760419229700 0.07  11.36554182250   6.0 0.9983311403750 0.04554928852490                                                                                             J20593+5303 
J2100+4004  0.8849766375780 0.07  58.22093218340   3.0 1.6583882990600 0.00515375410002  33.11    13.2470379441    0.0730106100503 0.629911397812 0.0188590651779                               
J2100+4910  0.9478951192400 0.07 120.57820965900   1.0 1.7115692414600 0.06639742139750           47.4842357823    0.24623255886   0.542523697126 0.0163272006207                               
J2101+2043  0.3768709961870 0.07  25.48604093310   7.0 1.0130622693000 0.02529466687830  14.32                                                                                      J21014+2043 
J2101+4737  1.6985980395700 0.07 337.78014169800   1.0 3.0520663837600 0.10067088622600          108.206968736     0.111782864003  0.326072352803 0.0124358238424   1.63057419196               
J2109+4811  3.4928425774000 0.07   2.62084344649   1.0 4.6167795253900 0.34601487577600   9.48                                                                                                  
J2109+5654  3.5443998680900 0.07 233.74906936500   1.0 4.9957431499700 0.16065634408600   8.46   120.390855616     0.0738906119205 0.318573407197 0.00921885074363                              
J2110+2925  0.1991487422180 0.07 170.12007012000  10.0 1.5480592150100 0.04786261299940   6.82                                                                                      J21109+2925 
J2113+0846N 0.3772945401200 0.07 322.02061141000   1.0 1.5267930450500 0.05112305052600   9.07    11.9120879272    0.87636464582   0.656222508651 0.0273969859511                               
J2114+3801  0.8235632655550 0.07 352.54295222200   2.0 2.6336785089500 0.03467537961530   8.24    16.7757668141    0.0868894154652 0.38112116103  0.0139282068252                               
J2114+5344N 2.4550463903500 0.07 292.78194644600   1.0 0.0407913135060 0.01459223424080          125.161542423     1.29270531267                                                    J21147+5345 
J2115+2128  2.9818534874200 0.07  13.87813504130   1.0 2.9191949671000 0.03349087805300  54.11    97.5594925656    0.0878031918438 0.377485472541 0.00875656528335  7.57696280262               
J2120+4016  2.8042618588000 0.07 115.98297573300   1.0 3.2844881328500 0.03224828365800  53.71   172.392277529     0.136082908507  0.307908067769 0.0142302802561                               
J2121+3409  3.6718012948400 0.07 213.68626006500   1.0 2.8105821361600 0.04930268348030  25.2    280.643239956     0.410537994812  0.387466686749 0.0160965985241  10.7445407319                
J2122+1110  2.3461577378000 0.07 262.44520917500   1.0 3.9423352863700 0.14321778656300   7.23   137.608899559     0.217752247633  0.280089735946 0.0100299837862   0.25655745785   J21224+1110 
J2122+3025  0.1937683735210 0.07 296.11241530800   6.0 1.0597289584400 0.25499310397400   7.37 x   6.62443164839   0.665308662991  0.686656483396 0.0347297888034                               
J2122+3311  1.7817471086900 0.07  47.25430380270   2.0 1.7952837343800 0.03932441556060  25.16   108.993856952     0.204707040471  0.50186280884  0.0125038463975   0.381024953966  J21225+3311 
J2123+2901  0.3601474385520 0.07   8.81291434622   7.0 1.5499422605800 0.12230289231100                                                                                                         
J2124+1357  1.8944598569600 0.07  28.30107516580   2.0 0.1660534233480 0.01581620627810          188.60647282      0.590499492038  0.946094673246 0.0172302578281   4.77166598389   J21245+1358 
J2126+3954  1.4220181175000 0.07 344.73894423200   1.0 0.7394195642060 0.02127528173540  57.5    165.711227478     0.741923313613  0.783668074543 0.0173318362801   1.19821927245               
J2128+1754  0.0944657832762 0.07 103.48518597800  26.0 1.7354396095800 0.13770330333600            3.54604197461   0.105955887415  0.599810634703 0.0242190383488                               
J2132+1052W 2.8902304983700 0.07   8.44768769451   1.0 1.7243260126000 0.04197979548260  36.62   361.120682448     1.0210038633    0.584820853484 0.0185583502055   0.119599487411  J21323+1053 
J2132+1242  1.0722588314000 0.07 150.39298534700   1.0 2.3743424528700 0.06439480812040                                                                                                         
J2132+1301  0.5859575591690 0.07 161.78903168200   2.0 0.4192080874800 0.14795692760800   4.88 x                                                                                                
J2132+1657  0.4566103896570 0.07 316.80328746800   1.0 1.4504941318000 0.07441343509570   5.42                                                                                                  
J2132+2433  1.6198333152100 0.07 237.10666229800   2.0 0.2627867932860 0.01240887323150           33.1659014424    0.078631253654  0.90764065511  0.0145266463411                   J21324+2434 
J2133+1345  1.0639041494800 0.07 101.95821154000   1.0 1.3991271904500 0.01372496382790  43.27    70.3184583602    0.569396224547  0.691863001309 0.0204363290021                               
J2133+5001  1.2035479140500 0.07 331.15156298100   1.0 0.1301113033770 0.04418972803750        x  94.9967161856    1.74656137659   0.977849861431 0.0271522702709                               
J2134+2803E 4.0455370182400 0.07 275.26225996000   1.0 0.7867420716600 0.03241294931650  57.13   297.843478355     0.25742933783   0.737608241423 0.00992127495313  0.679991908704  J21342+2804 
J2134+4812  0.8239757392090 0.07  82.00915529630   3.0 0.6465989378730 0.02815184189380  10.53    45.4999192533    0.194153901997  0.81835144734  0.0181310050061                               
J2135+4633E 3.8852364702700 0.07  70.85771346620   1.0 4.2965749478800 0.21735815264800   9.07   151.85597888      0.103216828412  0.331099911238 0.00807674903269  1.00349357321               
J2136+3927E 0.9827375817610 0.07 260.78179193900   2.0 1.3551177000300 0.00471015828347  70.76    20.3493250332    0.105078374422  0.751766958998 0.0206027864851                   J21366+3928 
J2138+2743  3.3375096281500 0.07  16.41291410830   1.0 3.2952735335500 0.01064354574790 117.43                                                                      0.425604313726              
J2139+2736  0.2294034795800 0.07 148.02028493200   4.0 2.2124069287800 0.15265074371700   4.8                                                                                       J21399+2737 
J2140+5400  1.8593500432300 0.07 334.30222760300   1.0 3.3961155172200 0.03354925563890  32.83    60.6590471398    0.0899758693659 0.301391223773 0.0102126510399   6.15743742863               
J2140+5408  1.2144788575900 0.07  77.73684225390   2.0 1.9065947523600 0.01034149500390  61.15    35.6919329794    0.0749813742471 0.484009501459 0.0125321828135   0.536112148619              
J2142+1727  1.9653717686400 0.07 244.30548247100   1.0 1.9937906489400 0.04841770617740  26.63   134.100755185     0.266556481874  0.453673081345 0.0107173572372   0.238425261761              
J2145+1953  0.5885512128070 0.07 248.91961696400   5.0 0.5139220895780 0.01791000299880                                                                                                         
J2151+1336  0.7073029125520 0.07 137.60086896200   1.0 1.4654400316900 0.02255091686150  17.8     12.8583869109    0.187183642144  0.57862442404  0.00958977685504                  J21518+1336 
J2155+4938  3.4243747618900 0.07 203.78808231800   1.0 5.1869069274300 0.12445337435900  12.1    174.062698011     0.103671889598  0.2080592597   0.0118864688127                               
J2156+3358  0.6615422525420 0.07 187.29289062400   4.0 0.2435878160140 0.06732312324980  14.07 x                                                                                                
J2157+2737  1.6874540144600 0.07  83.99468451180   1.0 0.5162856919700 0.01500701937340  43.87    88.4163788619    0.127107733905  0.827155574912 0.0146415953969   1.09056753673   J21573+2738 
J2200+5336  1.1546145251800 0.07  35.63153319500   2.0 1.0041423730300 0.02786671638410  32.49    82.4776993109    0.698125179351  0.662949952127 0.0118963388209   1.74748379015               
J2201+1628  0.2643938703940 0.07 160.50662183300   6.0 1.2672588154900 0.33644459950000   2.86 x                                                                                    J22018+1628 
J2201+3831  1.3386483539800 0.07 330.35701870100   1.0 3.5330868455600 0.13611147698800   6.67   206.010471545     0.579740232757  0.309945487108 0.0181053500829   1.46522822774               
J2201+4901  0.9573801484100 0.07  18.49915156340   3.0 0.0452113755056 0.03269155500120  28.65 x  49.9731613293    1.2445063543    0.992253951624 0.0275439082867                               
J2202+1508W 3.3413778980200 0.07 274.33834734200   1.0 2.4077310392800 0.09738479735390  13.46   456.183792432     0.838580435709                                   1.15537997599               
J2202+3753  3.8777448164500 0.07 274.28524348600   1.0 4.5998602379200 0.10329365064600  16.55   151.295042205     0.0909642425759 0.281024004603 0.00906452522884  1.73643832907               
J2204+5556  0.1958796198090 0.07 293.08246018600   7.0 1.2552017473100 0.25350396023400   6.81 x                                                                                                
J2210+1345  3.6070532730800 0.07   2.22463777909   1.0 2.6949016307400 0.00554920033914  67.61   212.793428927     0.342370771868  0.553696185309 0.182939213737                    J22103+1345 
J2210+4417  0.5071009989800 0.07  73.04078766070   5.0 1.4562351128400 0.02005679095020  14.39    22.6273086164    0.619322665769  0.638282631439 0.0196224083593                               
J2213+3618  2.9645414816200 0.07  81.52093979450   1.0 5.1462714255300 0.16491234153300   9.94   284.976821461     0.255988039607  0.187719842373 0.0154282810196   6.8762959509                
J2213+5413  2.1254257808400 0.07  43.88664690090   1.0 1.3083749699800 0.05169515296390  21.68   167.607930846     0.256913425241  0.609376461415 0.0139925659018   1.71388598917               
J2215+3248  1.0451175934500 0.07   3.22358573828   2.0 1.9792225235400 0.01713099195320  29.25    40.9780737457    0.243564487205  0.474304676753 0.0135827775711                               
J2215+3500  0.1316898888820 0.07 269.50233688700 348.0 2.0864135032700 0.31885998442100           12.7849068877    0.362413387848  0.560278964807 0.0414498659532                               
J2216+3247  0.4924772417970 0.07 247.97800640700   6.0 0.6847303286020 0.16498768840800   4.28 x                                                                                                
J2216+4349  1.4460198560100 0.07 325.01581244600   1.0 2.3214539892300 0.02020913452360  45.03   149.84645125      0.755568744715  0.59399190783  0.0206157294968   2.92466610648               
J2221+3744  1.9647276427700 0.07 248.90045037700   1.0 0.3123305220620 0.00730408013300  53.52    76.7210827672    0.0919490286058 0.920446043745 0.0192036472201                   J22212+3745 
J2223+3156  0.7264543062960 0.07 172.19549382600   3.0 3.4065784318200 0.23033114486800   3.98    68.0843239719    0.802033115868  0.31354222942  0.0208382601257                               
J2223+3219  2.5079546538900 0.07 252.10448847200   1.0 1.8635193313900 0.03492102306440  31.25   145.083395247     0.218127001005  0.492465130853 0.0130136976165  11.8787947365                
J2223+3227  1.2213809823400 0.07 254.21402705200   2.0 0.0297656337824 0.01024732105190  22.38 x  18.5448884729    0.0738320423362 0.991645653721 0.0188562531055   1.73609600287               
J2227+4757  1.9460112914300 0.07 194.85768669200   1.0 0.2296062902010 0.01074078319270  89.7                                                                       0.127154221491  J22272+4758 
J2228+3742  1.6971269910200 0.07 247.29413109600   2.0 1.3179101379200 0.03149277757620  23.66   122.651661672     0.215647478392  0.58484082511  0.011710752557   11.4755273923                
J2232+2504  0.6971025654820 0.07  98.54726736180   3.0 0.6078130341910 0.02236174083420           42.404816567     1.23745962181   0.901138960773 0.0262445085589                               
J2233+1519E 0.6238065192890 0.07 177.54313582000   4.0 0.2319205739990 0.04935383451360        x                                                                                                
J2235+5422  2.8663069216100 0.07 246.73326074000   1.0 3.3621916210300 0.10119952008700  12.95   308.412173165     0.428151480895  0.31596448732  0.0163092687935   2.56860871925               
J2237+3342  0.8177817661380 0.07 242.30681885200   3.0 1.2793732498300 0.08248210093190   7.37   192.346947146    26.5554565688    0.791135177685 0.0800710951325                               
J2237+3508  1.5827879489000 0.07  48.59687207340   2.0 0.3302432554150 0.01100192773490  72.51    95.1550084841    0.36461818257   0.900416832521 0.0177727652409   0.245723992183  J22378+3509 
J2237+4159  1.5977260834800 0.07 180.23508542300   1.0 2.1987013835300 0.01609551664450  94.9    141.884979942     2.40604468862   0.525718450217 0.0251268428531   0.943509343072              
J2239+2913E 3.3354314929700 0.07 279.33496236800   1.0 0.7790363522680 0.04198916382810  22.32   334.898496285     0.621626447303  0.766546964762 0.017160581557    0.266297176253  J22394+2913 
J2239+2913W 3.3780588176000 0.07 279.46434294700   1.0 0.8426697136400 0.04719472963480          337.931411081     0.771884428806  0.724908494846 0.0144699689011                   J22394+2913 
J2239+4226  3.3240648981200 0.07  87.70217950760   1.0 2.5925185087700 0.14293999756300   6.81   201.723518446     0.214234181849  0.38474864887  0.0101463734324                               
J2246+3205  0.3449627721620 0.07 347.20045381500   5.0 1.2982745424200 0.06900937045720   6.88                                                                                                  
J2251+4921  0.2186219583330 0.07  86.90321390080  11.0 1.0881741988500 0.26316567881100        x                                                                                                
J2255+2932  0.4797060844950 0.07 223.45860270900   6.0 0.2196393547650 0.05338439603230   6.3  x                                                                                                
J2257+3719  2.5038875796100 0.07 211.20248289900   1.0 1.9456136485400 0.01025302262000 110.29    58.1840400089    0.074651848732  0.490053930801 0.0140034049341   6.47033096893   J22577+3719 
J2301+3640  3.4721633849700 0.07 160.35080470700   1.0 3.5027860554900 0.01804508618040  99.45   162.206763961     0.127023752483  0.412952665525 0.0186332372632   0.296066777263  J23012+3640 
J2305+3116N 3.6551160741800 0.07 200.79990571000   1.0 2.6594413333900 0.10442466140000   9.25   493.621785572     1.02612414958   0.415038035237 0.0187198971376   0.911326460572              
J2305+4517  0.7144024310790 0.07  76.09343425870   4.0 2.0348599494200 0.03642275092570   7.51    32.5593947099    0.358749448669  0.541774695399 0.0188187311995                               
J2316+1937  0.1451486120460 0.07 190.78479486400  19.0 1.3652439216600 0.38399742841400  82.2  x                                                                                    J23167+1937 
J2316+4817  2.0314865554800 0.07 232.28992302300   1.0 1.5320237173500 0.02249710590150  56.17   202.650801901     0.338397970074  0.671570005073 0.0200375368947   0.735003036036  J23168+4817 
J2326+3236  0.3090882116720 0.07 112.39393839600   4.0 1.3732281798700 0.07040280342870   4.84                                                                                                  
J2336+3831  0.4171712329980 0.07  90.09315065410   5.0 1.8332412523000 0.05849113174540   7.43    11.7011668239    0.52475401353   0.483769859953 0.0131452281425                               
J2336+3939  0.2872716585430 0.07 204.13754523700  10.0 1.4016885942400 0.14545566817800   4.36                                                                                                  
J2337+4224  0.9449184982120 0.07 339.29495841200   1.0 0.2888883083590 0.04531610933000        x  78.8480292826    5.25652085545   0.930877692395 0.0488919795673   1.34823975824               
J2338+4016  0.8415261502890 0.07 194.53877460000   3.0 1.0255320827900 0.07579933714160   8.62    56.0159476141    0.392210765717  0.675525461511 0.0151478496321                               
J2343+3235  0.1593213789470 0.07   5.05583330225  17.0 1.4557242451600 0.08711369381330  29.65                                                                                                  
J2348+3651  1.2311835193600 0.07 322.81720827600   1.0 0.0917015957644 0.02572511805120  28.64 x  76.9312788066    0.298110270721  0.963471112578 0.0129540244028   0.899074971728  J23483+3652 
J2349+3339  2.1093714377200 0.07 171.19676360300   1.0 0.1924144558030 0.01121740166030  71.72   106.598790128     0.140440740565  0.939890316984 0.0171468785549   1.37241417117   J23493+3339 
J2357+3837  0.4754831935110 0.07 210.31484257700   6.0 1.8686192699400 0.04036494081100           10.051292639     0.673293319284  0.492658098676 0.0218576789794                   J23578+3838 
J2357+4320S 3.4068260903900 0.07 316.46602377300   1.0 0.7724048079820 0.01049034931010 131.99   170.621785902     0.125855195942  0.764126305116 0.0158003889941   0.82314125529   J23575+4321 
J2357+4552  3.2367721038100 0.07 347.45439923300   1.0 3.5640352637800 0.09046437368500  16.19   350.942507165     0.459157914135  0.295312876893 0.0155845720624   0.737204921939              


==> anc/datafile5_all.txt <==
Title: ROBO-AO M Dwarf Multiplicity Survey: Catalog 
Authors: Lamman C., Baranec C., Berta-Thompson Z.K., Law N.M., 
    Schonhut-Stasik J., Ziegler C., Salama M., Jensen-Clem R., Duev D.A., 
    Riddle R., Kulkarni S.R., Winters J.G., Irwin J.M. 
Table: Cross-match between LSPM an Gaia DR2
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1- 11 A11  ---   LSPM            LSPM (2005AJ....129.1483L) star name
  13- 31 I19  ---   DR2             ?="" Gaia DR2 identifier
  33- 36 I4   yr    Obs.Y           Date of Robo-AO Observation, Year
  37- 38 I2   ---   Obs.M           Date of Robo-AO Observation, Month
  39- 40 I2   d     Obs.D           Date of Robo-AO Observation, Day in Month
  42- 42 I1   ---   LSPMcompanions  Number of potential companions resolved by Robo-AO
  44- 44 I1   ---   DR2companions   Number of potential companions resolved by Gaia DR2
--------------------------------------------------------------------------------
J0000+2546  2853247281263713024 20161016 0 0 
J0000+3149  2873735615295675776 20161009 0 0 
J0000+3758  2880533208495595136 20161011 0 0 
J0000+3951  2881861246743522176 20161012 0 0 
J0001+2559  2853263121103114368 20161015 0 0 
J0001+3147  2873754272633700480 20161011 0 0 
J0001+3828  2880971840623200896 20161011 0 0 
J0001+4251   384465994663239808 20161014 0 0 
J0002+2430  2849968228352159232 20161019 0 0 
J0003+3617  2877184645833112064 20161010 0 0 
J0004+2456  2850097554111353088 20161018 0 0 
J0005+4129   384052750089843328 20161012 0 0 
J0005+4547   386655019234959872 20161015 0 0 
J0006+2552  2850587253398091776 20161018 0 0 
J0006+2736  2854029549426321664 20161015 1 1 
J0006+4000   383162661067592192 20161012 0 0 
J0006+4342   384739773058873088 20161015 0 0 
J0007+4101   383981178754905984 20161014 0 0 
J0008+2739  2853856101467493760 20161015 0 0 
J0008+2821  2860084010205910400 20161011 1 1 
J0008+2909  2860202929260418432 20161014 0 0 
J0009+3108E 2861792857433492096 20161011 0 0 
J0009+3115  2861797667796856320 20161011 0 0 
J0009+3657  2877558892103576192 20161011 0 0 
J0010+3646  2877363694428321536 20161011 1 1 
J0011+3036N 2861508324439754752 20161012 0 0 
J0011+3259  2875552279089040896 20161012 0 0 
J0011+3303  2875557677861519744 20161010 0 0 
J0011+3414  2875876948551037824 20161010 0 0 
J0012+2955  2860720382624520832 20161012 0 0 
J0012+4558   386144983279038336 20161017 0 1 
J0012+4704E  392975905425485696 20161019 0 0 
J0013+4554   386130277311206272 20161018 0 0 
J0014+2822N 2859954160463050240 20161016 1 1 
J0014+3934   379946658275745408 20161015 0 0 
J0015+2955  2860685168187747712 20161014 0 1 
J0015+3255  2863508336091243008 20161010 0 0 
J0015+3642N 2876638325991540736 20161011 1 1 
J0015+4239   383847931689806208 20161015 0 0 
J0016+3000  2860677398591440768 20161014 1 1 
J0016+3801   379514825083620480 20161012 0 0 
J0016+4122   383495430838257920 20161010 0 1 
J0016+4428   385908725718519552 20161016 0 0 
J0017+3240  2863392573837015808 20151219 0 1 
J0018+2748  2856874535763703680 20161018 0 0 
J0018+2749  2856874604483179136 20161017 0 0 
J0019+3738   378717198116555776 20161012 0 0 
J0020+2712N 2856602372275358592 20161019 0 1 
J0020+3226  2863316093354551680 20161010 0 0 
J0020+3305  2863419584886542080 20161010 0 1 
J0020+4248   385125186244208256 20161016 1 1 
J0020+4420   385728680689567872 20161019 0 1 
J0021+2923  2857490571512721280 20161016 1 0 
J0021+3816   378851098016946816 20161014 0 0 
J0021+4405   385674254864064512 20161019 0 0 
J0021+4456   385796502515670016 20161019 0 0 
J0022+3538N 2864288989346354944 20161010 0 1 
J0022+4342   385628728210807808 20161018 0 0 
J0023+4142   382050195818384384 20161018 0 0 
J0024+2754  2857016819440250240 20161019 0 0 
J0024+3002  2859027409595355776 20161015 0 0 
J0024+3603   366327454417902208 20161011 0 0 
J0024+3937   380055613005681664 20161016 0 0 
J0024+4001   380163979325031296 20161017 0 1 
J0024+4043   380449375608105984 20161017 0 0 
J0025+4314   382598989560112000 20161019 0 0 
J0026+3908   379359106748723840 20161017 0 0 
J0026+4250   382167740483722112 20161019 0 0 
J0027+3037  2859162722540071296 20161012 0 0 
J0027+3730   378887721202757376 20161014 0 0 
J0028+3745   378894941043086208 20161015 0 0 
J0029+3058  2859151761783664128 20161012 0 0 
J0029+3646   366409986509529856 20161012 0 0 
J0029+3720   366861331737641728 20161015 0 0 
J0032+3856   380572933225988864 20161018 0 0 
J0033+2957  2858847093983677184 20161019 0 0 
J0033+3605S  366501280334259584 20161011 0 0 
J0034+3635   366547631621369728 20161010 0 0 
J0035+3205  2859700761683335040 20161010 0 0 
J0036+3340   364935713215393280 20161010 0 0 
J0037+2910  2857810632475676800 20161019 0 0 
J0038+3246   361744174557328256 20161010 0 0 
J0039+3230   361535954542788864 20161010 0 0 
J0039+3701   367413153430922624 20161017 0 0 
J0040+3009  2858339939950084096 20161018 0 0 
J0042+3532   365548347350541952 20161010 0 0 
J0045+3347   362091963829100672 20161007 0 0 
J0046+3636   367108451271200128 20161017 0 0 
J0048+3520W  363962542345649024 20161010 0 0 
J0048+3551   364013635276551680 20161010 0 0 
J0051+3750   367649617150636928 20161019 0 0 
J0053+3146   312850919694459136 20161010 0 0 
J0056+4013   374033106783462784 20161015 0 0 
J0058+3320   314545198393508480 20161002 0 0 
J0059+3108   312594836564590080 20161019 0 0 
J0059+3453   362820802599266048 20161010 0 0 
J0059+3752   364509789898916352 20161019 1 1 
J0101+3459   363185153265075712 20161008 0 0 
J0102+3531   363331457031063040 20161010 0 0 
J0103+3140   313386725454611200 20161015 1 0 
J0105+3058   313105078679184000 20161017 0 0 
J0106+3336S  314776233274299904 20161007 1 1 
J0107+3326   314770495198006912 20161007 1 1 
J0107+3423   315116257245618048 20161007 0 0 
J0107+3600   369303385717944704 20161010 0 0 
J0112+3331   314068285225146880 20161002 0 0 
J0112+3435   320902192372936320 20161007 0 0 
J0113+3443   320898691975054208 20161015 0 0 
J0115+3302   313816497062164224 20161002 0 0 
J0116+3526   321050939975821056 20161007 0 0 
J0119+3752   321921821904680576 20161019 0 0 
J0121+3116   310358979669479808 20161019 0 0 
J0122+3407   319937993690221568 20151219 0 0 
J0123+3410   319939161921269760 20161007 0 0 
J0123+3559   320669959196597120 20161010 1 1 
J0125+3132W  315635226733468544 20161019 0 1 
J0127+3351   317242742799175936 20161007 0 0 
J0127+3553   320571449826778112 20161010 0 0 
J0130+3634   322116225008298496 20161010 0 0 
J0131+3548   319010143315444736 20161007 0 0 
J0131+3548   319010143315444736 20161007 0 0 
J0132+3638   322155055808596864 20161010 0 0 
J0139+3139   303781185715992064 20161019 0 0 
J0140+3147   303876117377381376 20161010 0 0 
J0141+3704W  319331922265344768 20161019 0 0 
J0142+3702   319410193749427072 20161010 1 0 
J0144+3036   302724997424333568 20161019 0 0 
J0147+3143   305132554226095744 20161018 0 0 
J0147+3638   318598307491506304 20161010 0 0 
J0148+3306   305387366045835136 20161003 0 0 
J0149+3600   318333153390602880 20161010 0 0 
J0150+3231   305296171009893760 20161007 0 0 
J0150+3759   342790964916882048 20161019 0 0 
J0156+3459   329979902106231040 20161010 0 0 
J0157+3433   329910907751707264 20161007 0 0 
J0157+3737   342860676530226688 20161019 1 1 
J0200+3639   330751067778997376 20161010 0 0 
J0202+3729   330803122782177024 20161019 0 0 
J0203+3205   301682527256282496 20161010 0 0 
J0205+3150   301636553926445824 20161018 0 0 
J0205+3235   325741903256226688 20160104 0 0 
J0206+3417   329009308216899712 20161007 0 0 
J0210+3359   326301623394590592 20161007 0 0 
J0212+3605   329592805293905024 20161010 0 0 
J0212+3857   332396937903515776 20161019 0 0 
J0213+3622   331098242871899392 20161010 0 0 
J0215+3357   326070279276059008 20161007 0 0 
J0217+3526   327944328126649856 20161010 0 0 
J0218+3132   324508113770994816 20161019 0 0 
J0219+3521   327930412432710784 20161010 0 0 
J0219+3640   328182681633339776 20161010 0 0 
J0220+3320   325274469080098816 20161007 1 1 
J0220+3541   327965321926858240 20161008 0 0 
J0220+3747S  331611611723173760 20161015 0 0 
J0221+3144   324836077473892864 20161019 0 0 
J0221+3652   328181410322978816 20161010 0 0 
J0221+3653                      20161011 1 0 
J0224+3113   132615228458070656 20161019 0 0 
J0224+3659   328522533805020544 20161010 0 0 
J0225+3357   326828392543639296 20161007 0 0 
J0225+3646   328327817167532416 20161010 0 0 
J0225+3732   328643239565641856 20161015 0 0 
J0226+3101   132407558199599232 20161019 0 0 
J0229+3656   328357985017591040 20161010 0 0 
J0231+3710   328388187227734272 20161010 0 0 
J0233+3755   334442093954365568 20161010 0 0 
J0235+3429   134894653504782848 20161007 0 0 
J0236+3204W  133359735269472768 20161002 1 1 
J0240+3419E  134792124043615488 20161007 0 0 
J0240+3420E  134793601512360960 20161007 0 0 
J0241+3936   334347918207101440 20161019 0 1 
J0242+3349   133966253371737472 20161003 0 0 
J0242+3402   134723610725506816 20161003 0 0 
J0242+3433   140759723402931200 20161007 0 0 
J0242+3718   333471195122699264 20161010 0 0 
J0243+3858   334264733280778880 20161019 0 0 
J0245+3624   141205850245890560 20160127 0 0 
J0245+3813   333978173062841344 20160104 0 0 
J0246+3053   130331783328310144 20161019 0 0 
J0247+3154   130538869469323776 20161010 0 0 
J0250+3549   140543841166820864 20161007 0 0 
J0251+3116   130215028935628928 20161015 0 0 
J0254+3426   140178528428298368 20161007 0 0 
J0255+3801   143049593806553600 20161010 0 0 
J0256+3522   140340019198296320 20160126 0 0 
J0258+3153   135603181371425920 20161010 0 0 
J0258+3434   137195484662524416 20151219 0 0 
J0259+3636   141963104517995008 20161008 1 1 
J0259+3855                      20161010 1 1 
J0259+4128   144104747012186496 20161019 0 0 
J0300+3320   136838005944597248 20151218 0 0 
J0300+3943   143667102727876864 20161019 0 0 
J0302+3308   136078277769308288 20160122 0 0 
J0302+4012   143774275048720384 20161019 0 0 
J0302+4019   143799907413515776 20161019 0 0 
J0304+3536   138810495445219712 20161007 0 0 
J0305+3107   123277969557258112 20161017 0 0 
J0306+3415   137736100785847936 20160205 0 0 
J0307+3011   122987011292498304 20161019 0 0 
J0307+3217   135739215871051008 20161003 0 0 
J0308+3628   139330353991578240 20161008 0 0 
J0309+3042   123371187527546368 20161019 0 0 
J0309+3417   137701260011226240 20161007 0 0 
J0309+3555   138741157493026944 20161008 0 0 
J0309+4543   434690036554889856 20160216 1 0 
J0310+3203   123789551702127744 20161008 0 0 
J0310+3854   238696797502243456 20161010 0 0 
J0311+3723   139474737907945728 20161008 0 0 
J0313+3205   123755191963853056 20161008 0 0 
J0314+3608   138336674653297536 20160218 0 0 
J0315+3724   139257717503546368 20160222 0 0 
J0316+3115   123471071286730368 20161010 0 0 
J0317+4021W  239254765293939968 20161019 0 0 
J0318+3239   125190054638221696 20160205 0 0 
J0318+3312   125432531312053376 20160205 0 0 
J0318+3502   137974626090267776 20160209 0 0 
J0319+3719   234556517747673600 20160220 0 0 
J0319+3719   234556517747673600 20160222 0 0 
J0320+3058   124140295911153664 20161010 0 0 
J0320+3943   235979285792528384 20160216 1 1 
J0324+3804   234661967785206784 20161010 1 1 
J0327+3119   124036048464513792 20161008 0 0 
J0328+3515   221921136278091520 20160216 1 1 
J0330+3253   124639233671796480 20160205 1 1 
J0330+3728   222760544688006016 20160218 0 0 
J0331+3520   221955564737809280 20160216 0 0 
J0331+3903   235008657544980480 20161010 0 0 
J0332+3800   222884858221752960 20160220 0 0 
J0333+3008   121038882846205568 20161019 0 0 
J0333+3307   220697311118463104 20160220 0 0 
J0335+3918   236481075415470464 20161010 0 0 
J0336+3118   121254932585133568 20161008 0 0 
J0336+3802   224338030346132864 20160213 0 1 
J0337+3358   220834234676263936 20160216 0 0 
J0339+3931   224536840085763456 20160222 0 0 
J0341+3130   216564551850829312 20160222 0 0 
J0344+2920    72002760192306560 20161019 0 0 
J0345+4055   225073161241320704 20161017 0 0 
J0345+4152   243194624696214272 20161019 0 0 
J0346+3110   216387191178769152 20160222 0 0 
J0346+3840   223857543759283712 20160220 0 0 
J0348+3054   216317475269730816 20160222 0 0 
J0349+3711N  223118779319440128 20160216 1 1 
J0350+3005   168182196235710848 20161010 0 0 
J0351+3308   217171795805446784 20160127 0 0 
J0353+3112   168633305241171200 20160220 0 0 
J0354+3140   168673403055719808 20160218 0 0 
J0354+3415   218762720409137920 20160214 1 1 
J0356+3318   218453620205193344 20160127 0 0 
J0356+5333   252151693092703872 20160218 0 0 
J0357+2827   166847938875752064 20161019 0 0 
J0358+3750   220580591087974272 20160218 0 0 
J0359+3555   219381333141465728 20160214 0 0 
J0400+3357   170564219458600192 20160213 0 0 
J0402+4018   230247188082893440 20160220 0 0 
J0404+3042   167666112966483456 20160220 0 0 
J0404+3114W  169198248060214144 20160218 0 0 
J0405+3016   167455659568303488 20160222 0 1 
J0405+3758   225696378175787520 20160216 0 0 
J0406+3145   169330739212123776 20160216 0 0 
J0407+3557   225187231273641856 20160214 0 0 
J0407+4211   231957615863536384 20161019 0 0 
J0408+3338   170639948323693952 20160122 1 0 
J0408+4036   227302902103915776 20160220 0 0 
J0409+3951   227033143797317376 20160218 0 0 
J0410+4043   227142854441518080 20160222 0 0 
J0413+4237   229065728479679360 20161019 1 1 
J0414+3219   169513670459064832 20160216 0 0 
J0414+3611   177228290718081920 20160214 0 0 
J0415+3320   169908498214588032 20160122 0 0 
J0415+3939   227730852643852416 20160216 1 1 
J0417+4037   227876778453865984 20160220 0 0 
J0417+4103   227939411956865664 20160222 1 1 
J0417+4151   228748725533036800 20160222 0 1 
J0418+2951   164942244706534912 20160220 0 0 
J0418+4059   227889079239991296 20160220 0 1 
J0419+3629   177391907491420032 20160213 0 0 
J0419+3815   177867759804531456 20160216 0 0 
J0420+4405   229621050572238208 20161019 0 0 
J0422+3858   179415219341233920 20160216 0 0 
J0422+3900   179416417636545920 20160216 0 0 
J0423+3020   165387787432172928 20160218 0 0 
J0423+3206   172347764755393280 20160216 0 0 
J0423+3404N  175825176437901952 20160205 0 0 
J0423+3957   227608665117141120 20160218 0 0 
J0423+4037   228015935394437248 20160218 0 0 
J0423+4934   270387437037301248 20160216 0 0 
J0424+3515   176319269475173504 20160128 0 1 
J0424+3640   176738836240237440 20160206 0 0 
J0424+4106   228078263959311232 20160220 0 1 
J0429+2810   152671518844087168 20160222 0 0 
J0429+2826   152696159072666112 20160222 0 0 
J0429+3751   178394597672447488 20160215 0 0 
J0429+4331   252570332145047168 20160227 0 1 
J0430+3518   173367802308623488 20160128 0 0 
J0430+3601   177905860457347072 20160128 0 0 
J0430+3950   179700710496485504 20160216 0 0 
J0431+3421   173065058654259584 20160128 1 1 
J0432+3608   174928730862761216 20160129 0 0 
J0433+3748   178543787656763264 20160212 0 0 
J0434+3449   174591657533542784 20160127 0 0 
J0436+2733   151866165232956544 20160222 0 0 
J0436+4151   204022942407169536 20160220 0 0 
J0437+4230   204244012964192640 20160222 0 0 
J0438+2813   157915472050611456 20160222 1 1 
J0438+3444   173804686382152064 20160128 0 0 
J0438+3903   178715861226214016 20160216 0 0 
J0438+3934   202944454642069760 20160216 0 0 
J0439+3327   173467548629165824 20151218 1 1 
J0440+3127   159648027497890304 20160216 0 0 
J0440+4012N  202992287694457600 20160216 0 0 
J0441+2800   157732128487060992 20160222 0 0 
J0441+3242   159876451038060288 20160205 0 1 
J0441+3242   159876451038060288 20160209 0 1 
J0441+3405   173527433357904128 20160113 0 0 
J0441+3603   175091973981201408 20160128 0 0 
J0442+1857  3409711211681795584 20160222 0 1 
J0442+3803   175565962275221376 20160209 0 1 
J0442+4027   202903600913131776 20160218 0 0 
J0443+4256   204476284794985600 20160222 0 0 
J0444+2751   154666071592704128 20160222 0 1 
J0444+2949   158499755104781056 20160218 0 0 
J0444+3857   199681245866762112 20160216 0 0 
J0445+4324   204584689771692288 20160222 0 0 
J0447+3114   160235613383765248 20160215 0 0 
J0447+4316   204522288188400896 20160222 0 0 
J0448+4138W  203441438197034624 20160218 0 0 
J0449+3828   199457009916494592 20160212 0 0 
J0450+2607   153470765013858176 20160227 0 0 
J0450+4558   254564055962696832 20160128 0 1 
J0451+3127   160221315437314560 20160215 0 0 
J0452+3625   198241057432855040 20160127 0 1 
J0452+4042   200296663138794880 20160216 0 0 
J0453+3420   161803654404242176 20160127 1 1 
J0453+3453   162043927757958784 20160126 0 0 
J0453+3830   199090773760271232 20160129 1 1 
J0453+4420   206105825449693952 20160222 0 0 
J0454+2824   154983040179990400 20160218 0 0 
J0456+2553                      20160225 1 0 
J0456+2554   153317692379506304 20160225 0 0 
J0456+4313   205049645750273536 20160222 0 0 
J0457+3135   160084052577820928 20160129 0 1 
J0457+3241   160761695338208896 20160114 1 1 
J0457+4224   202033925875035392 20160220 0 0 
J0458+3913   199173232836748672 20160215 0 0 
J0458+3930   199203130108682880 20160215 0 0 
J0458+5056   259731623173675904 20160218 0 0 
J0459+2631   153727638418134400 20160222 0 0 
J0459+3434   185785098220773504 20160126 0 0 
J0500+3348   184948992644740096 20160113 0 0 
J0501+3754   186851834955970048 20160128 0 1 
J0501+3937   200512476658008192 20160215 0 1 
J0501+4226   202002555433328768 20160220 0 1 
J0503+2756   155409341453368960 20160220 0 0 
J0503+3157   157518647135614592 20160127 0 0 
J0503+3352   184773723619314432 20160115 0 0 
J0505+2930                      20160216 1 0 
J0505+3126   157301635324823552 20160128 0 0 
J0505+3438   184918378118865792 20160122 0 0 
J0505+3859   188431489567666304 20160127 0 0 
J0507+1758  3407150556091924736 20160307 0 0 
J0509+4337   202342506385149184 20160222 0 0 
J0510+2826  3422527977825461632 20160218 0 0 
J0510+2946   156150240492946816 20160216 1 1 
J0510+3117   180503800659357312 20160129 0 0 
J0510+3401   182188256387219712 20151218 0 0 
J0510+4850   261243245503357184 20160218 1 1 
J0511+2658  3421771896077274880 20160222 0 0 
J0511+2800  3422083745063040256 20160218 0 0 
J0512+1939  3407785622839603968 20160304 0 0 
J0512+3028   156200882452405504 20160206 0 0 
J0512+3538   185386220317109888 20160122 0 0 
J0513+4329   208292792735923840 20160220 0 0 
J0514+3152   180597366140864128 20160127 0 0 
J0515+3442   182271471376644224 20160120 0 0 
J0515+4039                      20160129 0 0 
J0515+4513   208684455096729856 20160227 1 1 
J0517+3207   180614374211036416 20151218 1 0 
J0517+3843   187827101771518464 20160128 0 0 
J0518+2426  3417416902319477760 20160225 0 0 
J0518+3534   183856765282099712 20160115 0 0 
J0519+3420W  182037451495598208 20160114 0 1 
J0520+4546W  208795888023931904 20160227 1 1 
J0521+3907   187901078289168384 20160128 1 0 
J0522+3742   187500168860972032 20160126 0 0 
J0523+3924   187930936902047232 20160129 0 0 
J0524+4107   194174719837834240 20160205 0 0 
J0525+2757                      20160218 0 0 
J0526+2944  3445808766449470464 20160129 0 0 
J0526+3537   182958223765556992 20160115 0 0 
J0526+3915   193686261796732800 20160127 0 0 
J0527+3127  3447180750803610240 20160126 0 1 
J0527+3127  3447180750803610240 20160128 0 1 
J0527+3216  3447429961986703616 20160122 0 0 
J0527+3607   184121197828474112 20160118 0 0 
J0527+3843   190655526713458688 20160127 0 1 
J0527+4229   195418301848601984 20160218 0 1 
J0527+4436W  207856939453038976 20160222 1 1 
J0528+2516  3417718232927625216 20160225 0 0 
J0528+3944   193814011303791488 20160128 1 1 
J0529+1534E 3390818582171734656 20161010 0 0 
J0529+2619  3417930713549307008 20160222 0 0 
J0529+3204  3448722953300327680 20160122 0 0 
J0529+3754   190369962926829824 20160122 0 0 
J0531+3916   190731736613109120 20160127 0 0 
J0531+4127   194344972340231808 20160129 0 0 
J0532+2608  3441134536361404928 20160222 0 1 
J0532+3349  3449170488894369792 20160114 0 0 
J0533+2002S 3401246178649547136 20160310 1 1 
J0533+3127  3447884884918650496 20160127 1 1 
J0533+4448   207910437566174592 20160224 0 1 
J0534+2646  3442021876605674880 20160222 0 0 
J0534+3604   183226607681475968 20160115 0 0 
J0534+5112   215412263665992448 20160310 0 0 
J0535+2558  3441091101355185536 20160222 0 0 
J0535+2717  3442073416213064064 20160220 0 0 
J0535+3433  3449592937579853568 20160114 0 0 
J0535+3720   189494167556901248 20160120 0 0 
J0535+4256   194755914810886656 20160218 0 1 
J0536+2634  3441253317977241216 20160222 0 0 
J0536+4601   209702847676806656 20160227 0 0 
J0536+4624   209778301661936640 20160227 0 0 
J0538+3026  3447541592477586304 20160128 0 1 
J0539+2917  3442908559718106496 20160129 0 0 
J0540+1239  3341248779763320448 20160315 0 0 
J0540+2448                      20160222 1 0 
J0540+4451   197170820301998336 20160225 0 0 
J0541+3745   189791374996419968 20160122 0 0 
J0541+5329   263916742385357056 20161001 0 0 
J0542+3309  3448513565056662528 20160114 0 1 
J0542+3556  3455827447683168512 20160118 0 0 
J0542+3556  3455827447683168512 20160120 0 0 
J0542+3802   189824158484602496 20160126 0 0 
J0543+3422  3455389257939977088 20160115 0 0 
J0543+4051   192581802365669504 20160128 0 0 
J0543+4439   197197827055480832 20160225 0 1 
J0544+3038E 3444593428144517248 20160128 0 0 
J0545+3032                      20160128 0 0 
J0546+4003   191714768728483200 20160127 0 0 
J0546+4407   196371544065786240 20160222 0 1 
J0547+2913  3443502506451227136 20160129 0 0 
J0548+4306   193444536746434432 20160218 0 0 
J0548+4331E  196471049870763392 20160222 0 0 
J0549+2518  3428985070315546496 20160225 0 0 
J0549+2651  3429465934852219136 20160218 0 0 
J0549+3218  3445222589314724736 20160113 0 0 
J0549+3650  3456068137650108800 20160118 0 1 
J0550+3156  3445151907046233344 20160126 0 1 
J0550+3241  3451242896514148864 20160113 0 1 
J0551+2747  3431036484133678976 20160218 0 0 
J0552+2611  3429137971149705344 20160222 0 0 
J0553+2415                      20160226 0 0 
J0553+2507  3428298528382128000 20160225 1 0 
J0553+2752  3431119115006700928 20160218 0 0 
J0553+3150  3450909087357313408 20160122 0 1 
J0553+3723  3456158847359595904 20160120 0 0 
J0554+3900  3458074299695057408 20160126 0 0 
J0555+4715   198098219702440960 20160227 0 0 
J0556+4315   193265320641029248 20160218 0 0 
J0558+3637  3456613014381855872 20160118 0 0 
J0559+2351  3424880902645324544 20160226 0 0 
J0559+3040  3449839198121813248 20160126 0 0 
J0559+3750  3457015122103695232 20160122 1 0 
J0559+5835   269067920001221888 20161011 0 0 
J0601+1305  3343573598320013440 20161018 0 1 
J0601+3248  3450692934538984960 20160113 0 0 
J0601+3423  3451686480732826880 20160115 0 1 
J0601+3546  3453503698577285888 20160115 0 0 
J0601+3649  3456677026574621312 20160118 0 0 
J0601+4032  3458466962783871104 20160128 0 0 
J0602+3129  3450004537181801600 20160122 0 0 
J0602+4335                      20160222 1 0 
J0603+2608  3429699684154642048 20160222 0 0 
J0603+2737  3430455564038112896 20160218 0 0 
J0603+4748   969705106068169984 20160227 0 0 
J0604+2753  3430559983283360384 20160129 0 0 
J0604+4126   960521920529413888 20160128 0 0 
J0605+2407  3426221653996939136 20160225 0 0 
J0606+4222   960667296582473984 20160129 0 0 
J0607+2746  3430332350016492544 20160212 0 0 
J0607+2910  3437416743952025216 20160128 0 0 
J0607+3032  3437651073071403776 20160126 0 0 
J0607+3332  3450792474700543488 20160113 0 0 
J0607+4712   969488128616580224 20160226 0 1 
J0608+3458  3453182160144628352 20160115 0 0 
J0608+4257   961025703013484416 20160218 1 1 
J0609+2633  3427188464016623360 20160222 0 1 
J0609+4651   963417484401414400 20160226 0 0 
J0610+1019                      20161010 1 0 
J0610+2556  3427005159112726272 20160222 0 0 
J0610+2759  3436332655547820416 20160129 0 0 
J0610+3942   959390351266553472 20160127 0 0 
J0612+2523  3426739695771596800 20160224 0 0 
J0612+2714  3433240626990142464 20160218 0 1 
J0612+3721W                     20160118 1 0 
J0612+4108   959751540836180736 20160128 0 0 
J0615+3840   956219325371977856 20160122 0 0 
J0616+3615                      20160118 0 0 
J0617+2851  3436813764903604480 20160128 0 0 
J0618+2503  3426010135446427008 20160224 0 0 
J0618+3107  3438851434826588544 20160126 0 0 
J0618+3110  3438852706136883840 20160122 0 0 
J0618+4357   961795945268207488 20160222 0 0 
J0619+3118  3438814429388244224 20160120 0 0 
J0619+3650   955071156057616000 20160118 0 0 
J0621+1618  3369198846380425344 20160318 1 1 
J0621+3222  3439045258110278400 20160115 0 0 
J0621+3231  3439051408503412096 20160114 0 0 
J0621+4323   961714134731554048 20160218 0 0 
J0621+4414   962141157557751552 20160222 1 1 
J0623+3704   954993095028258176 20160118 0 0 
J0623+4540   968319107237762048 20160224 1 0 
J0624+2608  3432006906224208768 20160218 0 0 
J0624+4225   958650998415992448 20160208 0 0 
J0624+4405   959214395045633024 20160222 1 1 
J0626+3014  3435517097096003840 20160126 0 0 
J0626+3258  3439410158531477760 20160115 0 0 
J0626+4516   965290468098793088 20160222 0 0 
J0627+0923  3327170877694723968 20161011 1 1 
J0627+4138   958460714184910976 20160129 1 1 
J0628+4627   965774150135705216 20160224 0 0 
J0629+2742  3432577793276888192 20160216 0 0 
J0629+4635   965790058694509056 20160225 0 0 
J0630+2950  3435293793156159104 20160127 0 0 
J0630+4354   958977347210420736 20160218 0 0 
J0631+4300   958867769707887232 20160212 0 0 
J0631+5002   968155348724797568 20160318 0 0 
J0632+2729  3432515086754245888 20160214 0 0 
J0632+3748   943441488428601856 20160121 0 0 
J0632+3748   943441488428601856 20160122 0 0 
J0633+4634   965682718872078208 20160224 0 0 
J0634+3047  3435744627283157632 20160122 0 0 
J0634+3130  3435919896308345856 20160122 0 0 
J0634+3455   941732155866972288 20160118 0 0 
J0635+3035                      20160126 0 0 
J0636+2836  3434217405632245504 20160129 0 0 
J0636+4515   964719237448704384 20160224 0 0 
J0637+2626  3384167911213796608 20160218 0 0 
J0637+3125  3435886155045370624 20160118 0 1 
J0637+3430   941462126980542336 20160118 0 1 
J0637+3938   945154149587207424 20160127 0 0 
J0638+2219W 3379270995662904576 20160226 0 0 
J0638+2255N 3379371940275817856 20160226 0 1 
J0638+3924   945133361945623552 20160127 0 0 
J0640+2835  3386515265459448192 20160129 0 0 
J0640+3448   941868190368463744 20160115 0 0 
J0641+2328  3379780511923999104 20160226 0 0 
J0641+2957  3434780149427305984 20160127 0 0 
J0641+3232   938046150511806080 20160115 0 0 
J0642+4145   957775890238289664 20160129 0 0 
J0644+4037   945637900343263744 20160129 0 0 
J0645+4416   964395323899643136 20160218 0 0 
J0646+3223   937240925746328192 20151219 0 1 
J0647+2346  3379666746830064384 20160225 1 1 
J0647+3746   943782955507218176 20160121 0 0 
J0647+4658   966606308639961600 20160226 0 0 
J0648+2818  3386300173497582208 20160127 0 0 
J0648+3036N  888755800152564736 20160122 0 1 
J0648+3708   943700316040210048 20160118 0 0 
J0648+3821   944361363047444864 20160122 0 0 
J0648+4005   945375151424800384 20160128 0 0 
J0648+4220   951838699246984576 20160205 0 0 
J0649+2942   888465082406044416 20160127 0 0 
J0649+3209S  937409086601639168 20160115 0 1 
J0649+3706   943688191349024000 20160115 0 0 
J0649+4810   966781783823487232 20160320 0 0 
J0650+2633  3385052674477072640 20160214 0 0 
J0650+3205                      20160115 1 0 
J0651+2508  3381552516649725184 20160222 0 0 
J0651+4236   951854607805796736 20160208 0 0 
J0651+4527   954084103853713280 20160222 0 0 
J0652+2411  3381236918155201536 20160224 0 0 
J0652+4035   950667444485503744 20160129 0 0 
J0653+4752   954744394945137792 20160226 0 0 
J0654+2413  3381227714041695616 20160224 0 0 
J0654+3316   939072613334579328 20160115 0 0 
J0654+3428   939396831825967616 20160115 0 0 
J0654+4330   952195559489364352 20160209 0 0 
J0656+3226S  889440383577571328 20160115 1 1 
J0656+3702   940918418480096768 20160118 0 0 
J0656+4401   953670245099501184 20160216 0 0 
J0658+3009   888164331615518592 20160127 0 0 
J0659+3852   947272496176662656 20160127 0 0 
J0700+2518  3381028633716859136 20160218 0 0 
J0701+2232  3368021960917432064 20160226 0 0 
J0701+2557   883831431168856064 20160218 0 0 
J0701+3526   939697170298450944 20160115 0 0 
J0701+4133   950954176501839744 20160129 0 0 
J0701+4638   954391726590535296 20160225 0 0 
J0702+2443  3380750732152881536 20160222 0 0 
J0702+2828   884389325945100160 20160129 0 0 
J0702+3419   939564228174443136 20160118 0 0 
J0702+4731   978549788056330368 20160226 0 0 
J0703+2801   884315800400769152 20160129 0 0 
J0703+3441   939599584345993984 20160118 0 0 
J0704+2459  3380787325274157824 20160222 0 0 
J0704+3220   890734818003268992 20160115 0 0 
J0704+3753   946929173670890496 20160126 0 0 
J0704+3914   947160105472480768 20160127 0 1 
J0705+4128   950976231158328832 20160129 0 0 
J0705+4823   978226462917200512 20160227 0 0 
J0706+2535   882833899243847040 20160218 0 0 
J0706+3022                      20160127 0 0 
J0707+4221   952548502722366848 20160208 0 0 
J0708+2906   884853805184099584 20160129 0 0 
J0708+3042   889516937076080256 20160126 0 0 
J0708+3230   890004703625802624 20160115 0 0 
J0709+2110  3366900493416458112 20160225 0 0 
J0709+2502   870733361463856000 20160222 0 1 
J0709+3828   946674293131955712 20160127 0 0 
J0710+2211  3367396029562964096 20160226 0 0 
J0710+3350   891310923438907136 20160115 0 0 
J0710+3740S  946030529073022080 20160126 0 0 
J0710+3831   946632924006923776 20160126 0 0 
J0710+4700   977554107260770432 20160225 0 0 
J0711+4329                      20160208 0 0 
J0711+4819   978086481343568128 20160227 0 0 
J0712+3059   886630341095826048 20160126 0 0 
J0712+3707   945943079242953856 20160121 1 1 
J0712+4456W  950259280857006336 20160218 0 0 
J0712+4512   974287737389391232 20160222 0 0 
J0712+5216   980618897140903296 20160316 0 0 
J0713+2303  3367558512468755968 20160225 0 0 
J0713+3119   887017094310767232 20160121 0 0 
J0713+3908   946768163937148160 20160128 0 0 
J0713+4039   949149156367149952 20160128 0 0 
J0715+2824   885264988172216320 20160129 0 0 
J0716+2342   869598317570008448 20160224 0 1 
J0716+2528   870986283498517248 20160216 0 0 
J0716+2708   883439489632629120 20160208 0 0 
J0716+3309   890284258753196544 20160115 0 0 
J0716+3315   890297349813509248 20160115 0 1 
J0716+3929   948289338273887488 20160128 0 0 
J0717+4545   974380508682954880 20160222 0 0 
J0717+4547   974375492161133056 20160222 0 0 
J0718+2416   869742186091039744 20160222 0 0 
J0718+2508   870913784450865280 20160222 0 0 
J0718+3014   886654010658958720 20160127 0 0 
J0718+3916   948039989652369408 20160128 1 0 
J0719+2506   870924435969729792 20160222 0 0 
J0719+3435   896652527022531968 20160118 0 0 
J0721+4400   973942215859498880 20160216 0 0 
J0721+4823   976502428685177216 20160227 0 0 
J0722+2212                      20160226 1 0 
J0722+3040   886033095827283968 20160127 0 0 
J0722+4057   948649600130539776 20160128 0 0 
J0722+4201   948919049198973440 20160208 0 0 
J0723+3819   899723256839237504 20160127 0 0 
J0723+4605   974536192658255104 20160223 0 0 
J0724+3403E  893399415712612992 20160115 0 0 
J0724+4127   948702789005405184 20160129 1 1 
J0724+4845   976615811526183296 20160227 0 0 
J0725+3630   897261553384560512 20160119 0 0 
J0727+2202   866016662739803008 20160226 0 0 
J0728+3100E  892005441127336320 20160126 0 0 
J0728+3704   898803103046699392 20160121 0 1 
J0728+4146   948755080234713856 20160129 0 0 
J0728+4745   976308429306624768 20160226 0 0 
J0729+3156   892166794458648704 20160118 0 0 
J0729+4113   900690105517649280 20160129 0 1 
J0730+4811   975968718869126144 20160227 0 0 
J0731+2610   871691070450463360 20160216 0 0 
J0731+2610   871691070450463360 20160218 0 0 
J0731+2815   873252480041659008 20160129 0 0 
J0731+3613N  898506166187633280 20160118 0 0 
J0731+3613S  898506093171335424 20160118 1 1 
J0731+3655   898634671609083776 20160121 0 0 
J0731+3913   900194908672475648 20160121 0 0 
J0731+3913   900194908672475648 20160127 0 0 
J0731+4859   976859357647376896 20160227 0 0 
J0732+2453   868475681838385536 20160222 0 0 
J0732+3550   895482096894098560 20160118 0 0 
J0732+4043   900430998730384384 20160128 0 0 
J0732+4352   973355553393360640 20160218 0 0 
J0733+3122   891909817974698112 20160127 0 0 
J0733+4130   924661967265025536 20160129 0 0 
J0733+4354   973376963804079104 20160218 0 0 
J0734+2220   865699110037321600 20160226 0 0 
J0734+3152   892348454394856064 20160118 0 0 
J0734+6256  1088813933689615872 20170409 0 0 
J0735+4300   925231686086270336 20160208 0 0 
J0735+4511   975035130417665664 20160221 0 0 
J0736+4318   925262541131282816 20160208 0 0 
J0736+4404   925429323301334016 20160218 1 1 
J0737+2352   868114015528690304 20160224 0 0 
J0737+2816   878504331691962880 20160129 0 1 
J0737+3045   879801205655467136 20160127 0 0 
J0737+4506   926994787340951808 20160222 0 0 
J0738+2400   868209703104242048 20160222 0 0 
J0738+4820   975832723024828800 20160227 0 0 
J0739+2104   673124012118195968 20160227 0 0 
J0739+2754   878291644910501632 20160205 0 0 
J0739+3327W  894054862081534592 20160115 0 0 
J0739+3330   894056133391758720 20160115 0 0 
J0739+4202   924572288346705280 20160129 0 0 
J0740+3019   879911053739035136 20160127 0 0 
J0741+3105   880011487254132352 20160127 0 0 
J0741+4546   927095839331097472 20160223 0 0 
J0742+4034N  923483840554884480 20160129 0 0 
J0742+5004   982051285912835200 20170309 0 0 
J0743+1810   671261198902912128 20161012 0 0 
J0743+2955   879080681942935808 20160127 0 0 
J0743+3242   881941164521766400 20160118 1 0 
J0743+4746   927727130803688320 20160226 0 0 
J0744+2324   867190872437495936 20160222 0 1 
J0744+2418   867799830081253760 20160224 0 0 
J0744+2418   867799830081253760 20160225 0 0 
J0745+3112   880072407070744576 20160118 0 0 
J0746+2353   867585975069007872 20160223 0 0 
J0746+2917   878846142369163904 20160127 0 0 
J0746+4731W  927665180195455488 20160225 1 1 
J0747+3351E  882121342692912000 20160115 0 0 
J0747+4805   933707099669632640 20160226 0 0 
J0747+4807   933708164821511424 20160226 0 0 
J0747+4808   933708229245319552 20160227 0 0 
J0748+2115   674453046798173440 20160226 0 0 
J0748+2517   867977263769880960 20160222 0 0 
J0748+2639   874886354320339840 20160213 0 0 
J0748+3651   919086653037344896 20160119 0 0 
J0748+4419   926019211289351424 20160221 0 0 
J0748+4906   933901713227860864 20160227 0 0 
J0749+2436   867704997203728896 20160223 0 0 
J0750+2552   874033506958591104 20160218 1 0 
J0750+3745   919233231681109888 20160121 0 1 
J0750+4428   926352878708624640 20160221 1 1 
J0750+4911   934222427026039552 20160227 0 0 
J0751+3501   882662787746180352 20160118 0 0 
J0752+2046   673710635932573056 20170410 1 1 
J0752+2348   675428687272764928 20160224 0 0 
J0754+3613   918773120423539200 20160118 1 1 
J0754+3728   919000478813409664 20160119 0 0 
J0755+3516   906639391136982784 20160118 0 0 
J0755+4154   922500361763321856 20160209 0 0 
J0756+3437                      20160118 1 0 
J0756+3935   919820950710424960 20160127 0 0 
J0756+4011   920619440966114560 20160127 0 0 
J0756+4110   922208407066773632 20160129 0 0 
J0757+2644   874360444165574016 20160213 0 0 
J0757+3940   919831022409075712 20160127 0 0 
J0758+2111   673880235601109504 20160227 0 0 
J0758+4118   922225002820369152 20160208 0 0 
J0759+2020   670402098068622080 20170410 0 0 
J0759+3213   881080659234189824 20160115 0 0 
J0759+4118   922181434672102144 20160209 0 0 
J0759+4854   933309385697610240 20160227 0 0 
J0801+2306   680353197991911424 20160224 0 0 
J0801+2342   680446793919166080 20160223 0 0 
J0801+3106   877936296496949248 20160127 0 0 
J0801+4556   932387823155452544 20160223 0 0 
J0802+4012   921316634417329920 20160129 0 0 
J0803+0808  3145897488002412672 20170315 0 0 
J0803+4252   922742975876012416 20160218 0 0 
J0803+5250                      20161011 1 0 
J0804+2515   681790156609989120 20160222 0 0 
J0804+2705   683777730035921536 20160218 0 0 
J0804+2856   876386019460989312 20160128 0 0 
J0804+3106   877757660216383872 20160121 0 0 
J0804+4922   934794894626205568 20170310 0 0 
J0805+4121   921478434424926208 20160212 0 0 
J0806+3645   907066684548911872 20160119 0 0 
J0806+4217   921952117778154240 20160215 0 0 
J0806+4217   921952117778154240 20160218 0 0 
J0807+4013   921182700156494336 20160129 0 0 
J0808+3047   877022598037355136 20160121 0 0 
J0809+2154   676804558572501120 20160227 0 0 
J0809+2404   680714284482220416 20160223 0 0 
J0809+3619   906262670964908544 20160119 0 0 
J0809+4129   921681603557665536 20160214 0 0 
J0810+2501   681064719453783040 20160222 0 0 
J0810+3220   901960694282760704 20160118 0 0 
J0811+2520   681080451917444736 20160222 0 0 
J0811+2859   684392631913588096 20160129 1 1 
J0811+3607   906058127442277760 20160118 0 0 
J0812+2002   669628114897785984 20170410 0 0 
J0812+2114   675956491510302464 20160227 0 0 
J0812+2158   676841387916344960 20160226 0 0 
J0812+2211   676918766046977280 20160226 0 0 
J0812+2745   683696503613642624 20160215 0 0 
J0812+4309   928060007949390720 20160218 0 0 
J0813+4426   928231531762950272 20160221 0 0 
J0813+4724   931213441657638912 20160224 0 0 
J0814+1306   650345086128809088 20170308 1 0 
J0814+2703   682848917587646976 20160221 0 0 
J0815+3136   900963815193193984 20160118 0 0 
J0815+3324   902439497237504384 20160118 0 0 
J0816+2347   677689768512931840 20160223 0 0 
J0816+2516   682350976259540224 20160222 0 0 
J0816+3612   907515152147844736 20160119 0 0 
J0816+5002   932077863955133184 20170315 0 0 
J0817+2059   675806064576497664 20160227 0 0 
J0817+3107   900887948891049856 20160121 0 0 
J0817+3107   900887948891049856 20160128 0 0 
J0817+3600   904504105195553664 20160118 0 0 
J0817+3904   908445888740970880 20160128 0 0 
J0818+2127   676195218676141824 20160227 0 0 
J0818+3524   904415727656065920 20160118 0 0 
J0818+3943   909314915243988736 20160128 0 0 
J0818+4915   931787455446708992 20160227 0 0 
J0819+2428                      20160222 1 0 
J0819+2524   679439194589969920 20160222 1 1 
J0819+4547   928774312549930624 20160222 0 0 
J0820+3433   904117592499199104 20160114 0 0 
J0820+3834E  908364387441657472 20160127 0 0 
J0821+2234   676578471494586752 20160225 0 0 
J0821+3239   901511784300737792 20151218 0 0 
J0821+3951   908580235318215040 20160128 1 1 
J0821+5001   932115419149180544 20161019 0 0 
J0821+5117  1028313989269961984 20170411 0 0 
J0822+3433   903380988427676800 20160119 0 0 
J0824+2555   679817529670473728 20160221 0 0 
J0824+3855   908246877135940096 20160127 0 0 
J0824+4147   915546912790108672 20160208 0 0 
J0825+2613   679831307925533056 20160221 0 0 
J0825+3055   708878274827635328 20160127 0 0 
J0826+2352   678247633227151872 20160223 0 0 
J0826+3248   901470724413391488 20151218 0 0 
J0826+4942  1027195996399060992 20160227 0 0 
J0827+2941   707605830636196736 20160129 0 0 
J0827+3147   709189157446292224 20160121 0 0 
J0828+2008   663767443044739840 20170319 0 0 
J0828+3231   710752151878646272 20160114 0 0 
J0828+3500                      20160114 1 0 
J0828+5047  1028107147940847488 20170319 0 0 
J0828+5144  1028209746119485696 20160321 0 0 
J0829+2646   703790044252850688 20160221 0 0 
J0829+3033   708045326049687296 20160128 0 0 
J0829+3733   904922297571185408 20160121 0 0 
J0829+3910   911267373016259584 20160128 0 1 
J0830+2337   678376928920680448 20160223 0 0 
J0830+3707                      20160121 0 0 
J0830+3748   910930441421971200 20160127 0 0 
J0831+1923S  662732046688476288 20170409 0 0 
J0831+3104   708180359821634176 20160127 0 1 
J0831+3544   903957132520822016 20160119 0 0 
J0831+3802   910940508825300224 20160127 0 0 
J0832+1959   663044720307933952 20170314 0 0 
J0832+2928   707737016118057216 20160215 0 0 
J0833+1831   659624826827938560 20170410 0 0 
J0833+3651   910079522501821952 20160121 0 0 
J0833+4255   916783107457057792 20160215 0 0 
J0834+2615   702957232913842304 20160221 0 0 
J0835+2730   703897487154401664 20160218 0 0 
J0835+3517   903686790099356672 20160119 0 0 
J0835+4043   911819705810598016 20160129 0 0 
J0835+4529   918199175354371072 20160222 0 0 
J0836+2254   666094387606435328 20160224 0 0 
J0836+2416   666518524216118528 20160222 0 0 
J0836+2628   703058078746339072 20160220 1 1 
J0837+1507   657608666099404544 20161025 0 0 
J0837+1949   664307440692887040 20160227 0 0 
J0837+2612   702991695731881728 20160221 0 0 
J0838+2743   704267541536496384 20160218 0 0 
J0838+2926   704734009345370368 20160129 0 0 
J0838+4007   911635121001128064 20160128 0 0 
J0838+4208   913491204003281920 20160215 1 1 
J0838+4715  1014524640284544640 20160225 0 0 
J0838+5029  1027466506323120128 20170311 0 0 
J0839+2953   706300980915871616 20160128 0 0 
J0839+4155   913496254884889984 20160129 0 0 
J0840+3127   709563717249089792 20160127 0 0 
J0840+3711   909926724745421952 20160121 0 0 
J0840+3803   910386629844104576 20160127 0 0 
J0840+3858   910684631853758464 20160127 0 0 
J0841+2318   666154478491325440 20160223 0 0 
J0841+2838   704446865010894464 20160215 0 0 
J0841+3742   910366014001149568 20160127 0 0 
J0842+0933E  598180646733241216 20170408 0 1 
J0842+2617   703145627359043456 20160220 0 0 
J0842+4432   917161442536125312 20160221 0 0 
J0843+2731   703553992849715072 20160218 0 0 
J0843+4429   917113609487713920 20160221 0 0 
J0843+4502   917283282168722432 20160222 0 0 
J0844+2409   690242132555897728 20160222 0 0 
J0844+3151   709916866640310912 20160119 0 0 
J0844+3333   710352548122410624 20160118 0 0 
J0845+3607   717471336156036736 20160119 0 0 
J0846+3940   912269302988334080 20160127 0 0 
J0847+1703   658293043368218240 20170412 0 0 
J0847+2348   689548448094755968 20160223 0 0 
J0847+2920   705320804956451584 20160129 1 1 
J0847+4200   913310639284714240 20160211 0 0 
J0848+1446   609689200582248320 20160206 0 0 
J0848+2214   689068957945523328 20160226 0 0 
J0848+2305   689184200507837952 20160224 0 0 
J0848+4126   912528169257325696 20160129 0 0 
J0848+4528  1013326138251790592 20160222 0 0 
J0848+4931  1015213037644364160 20160227 0 0 
J0848+4936  1015217195172648192 20160227 0 0 
J0849+3936   912087093295958144 20160127 0 0 
J0849+4444  1010286572716945280 20160221 0 0 
J0850+2652   692729094716343296 20160218 0 0 
J0850+3505   716547127913595520 20160119 0 0 
J0850+4628  1013484948962935168 20160223 0 0 
J0850+5253  1029276134960428032 20170411 1 0 
J0852+2818   704966762213039488 20160215 0 0 
J0852+2935   705668078832005248 20160128 0 0 
J0852+3809   719740487637772160 20160122 0 0 
J0853+3456   716720094836726400 20160119 0 0 
J0853+5011  1016716207478224512 20160321 0 0 
J0855+1621   611425226363250816 20170412 1 1 
J0855+3418   713634452891847552 20160119 0 0 
J0855+3732   718734468857814656 20160121 0 0 
J0856+4335  1009175722374567680 20160218 0 0 
J0857+1138   604756890202697728 20170408 1 0 
J0857+4007   720328107883054848 20160127 0 0 
J0858+0828                      20170410 1 0 
J0858+1943   660597654099894784 20170409 0 0 
J0858+1945a  660597997696173440 20160227 1 1 
J0858+2104   684992690384102528 20160226 0 0 
J0858+2744   693063586768269824 20160218 0 0 
J0858+3236   712874140601871488 20160118 0 0 
J0858+3611   718399083451538560 20160119 0 0 
J0858+4036   720458571809498752 20160128 0 0 
J0859+5343  1017783180431976320 20170415 1 0 
J0900+1549   610474114444584704 20170415 0 0 
J0900+3609   718340843695028096 20160119 0 0 
J0900+4635  1010729194865571456 20160223 0 0 
J0900+4825  1015570963037979264 20160226 0 0 
J0900+5017  1016013791346014208 20160320 1 0 
J0901+0156   576949798755602560 20170424 0 1 
J0901+1710   611186696763272192 20170410 0 0 
J0901+2458   688335789848017024 20160221 0 0 
J0901+2924   693465630068151168 20160128 0 0 
J0901+3251   712498623020549504 20160118 0 0 
J0901+3756   718796419466280704 20160121 0 0 
J0901+3857   719272439282039680 20160127 0 0 
J0902+0828   585132295569511168 20170409 0 0 
J0903+2941   699480474068226688 20160128 0 0 
J0903+3303   712525973372268800 20160118 0 0 
J0903+4149   816615570942391168 20160209 0 0 
J0903+4822  1012580119611645184 20160226 0 0 
J0903+5202  1016640817918422272 20170319 0 0 
J0904+1933   636477457066641152 20170309 0 0 
J0904+2427   688246591967370112 20160221 0 0 
J0904+5311  1017511016945437824 20170411 0 0 
J0905+0250   577478114092768384 20170424 1 1 
J0905+1836   636160767653846784 20170409 0 0 
J0905+1950   636582533443059840 20160227 0 0 
J0905+3433   714966786107322624 20160119 0 0 
J0905+5022  1016205072009471488 20160321 0 0 
J0906+1512   607345454107529216 20170415 1 1 
J0906+1837   636173132864189824 20170409 0 0 
J0906+4620  1009926001621282944 20160222 0 0 
J0907+2154   685283609993221248 20160226 0 0 
J0907+3809   718955470695246080 20160121 0 0 
J0907+3912                      20160127 1 0 
J0908+1716   611061528531864832 20170411 0 0 
J0908+3045   700028924211604992 20160127 0 0 
J0908+3045   700028924211604992 20160128 0 0 
J0908+3303   712385304603856000 20160119 0 0 
J0908+5407  1023658936212291200 20170411 0 0 
J0909+2403N  687316439489868160 20160222 0 0 
J0909+3105   700041121918687104 20160122 0 0 
J0909+3249   712329087779343744 20160119 1 1 
J0909+3523   715100067532452608 20160118 0 0 
J0909+3916   815227093915455744 20160127 0 0 
J0909+4006   815474621470643968 20160127 0 0 
J0910+2014   636807486649056384 20160226 0 0 
J0911+1754   635133926872712448 20170409 0 1 
J0911+3248   712319638847243648 20160119 0 0 
J0911+3812   716047365518647168 20160119 0 0 
J0911+4637  1011390516749963392 20160223 0 0 
J0911+4809  1012374644080678400 20160225 0 0 
J0912+2754   698112509803434880 20160129 0 0 
J0912+3839   812140043221736064 20160121 0 0 
J0913+1859   635856855767712640 20170409 0 0 
J0913+3307   701845248700929920 20160118 0 0 
J0913+4211N  816124192322824832 20160215 1 1 
J0913+5031  1013274907881134976 20160321 0 0 
J0914+1906   635862559484268544 20170309 0 0 
J0914+1906   635862559484268544 20170408 0 0 
J0914+1940   635964431813070848 20160227 0 0 
J0914+2616   688747934909842432 20160220 0 0 
J0914+4301   816995658368076928 20160118 0 0 
J0914+4941  1012977794927625984 20160227 0 1 
J0915+3310   701834700261267840 20160118 0 0 
J0916+2539   687914402015408896 20160220 0 0 
J0916+2908   698694185814209024 20160128 0 0 
J0916+2919   698705249649956096 20160128 0 0 
J0917+1513   606827511116346240 20170412 0 0 
J0917+1527   606840842694830848 20170412 0 0 
J0917+1621   631686747467514112 20170410 0 0 
J0917+2007   636051812923218304 20160227 0 0 
J0917+3958   812693131930833536 20160128 0 0 
J0917+5312E 1022584953870215808 20170312 0 0 
J0918+1456   606759654928183424 20170415 0 0 
J0918+2645E  694744636968134528 20160218 0 0 
J0918+3834   811992704371350016 20160121 0 0 
J0918+3834   811992704371350016 20160122 0 0 
J0918+4315   817772944369322624 20160218 0 0 
J0918+4735  1011721091792631296 20160225 0 0 
J0919+1927   635746320489554176 20160227 0 0 
J0919+3831S  811947078931179264 20160119 0 0 
J0919+6203  1040191742802868992 20170410 0 0 
J0920+2643   694072869723271296 20160218 0 0 
J0920+3221   701586824811858560 20160119 0 0 
J0920+3936   812433372308877568 20160127 0 0 
J0920+4244   817687113742938496 20160215 0 0 
J0921+1452   630576554254944512 20170424 0 0 
J0921+2332   639298464601669632 20160222 0 0 
J0921+3122   700635163138688128 20160121 0 0 
J0921+3124   700640527554008704 20160121 1 1 
J0921+3909   812362247650556928 20160122 0 0 
J0921+4330                      20160218 0 0 
J0923+4217   817416496443935104 20160129 0 0 
J0924+2337   639216993367008128 20160222 0 0 
J0924+2438   645507372403886976 20160221 1 1 
J0924+2547   693768511159621504 20160220 1 1 
J0924+3041   700357227214999296 20160122 0 0 
J0925+1840   632468912550105088 20170408 0 0 
J0925+2102S  637520004543541248 20160226 0 0 
J0925+4257   817563590483640064 20160215 0 0 
J0925+4358   817675706309866368 20160220 0 0 
J0926+3101   700462063073090560 20160122 0 0 
J0926+3942   811736316295631360 20160127 0 0 
J0926+4146   814361778264239616 20160129 0 0 
J0927+2642   694227316746312832 20160218 0 0 
J0927+2748   694613863804295808 20160215 0 0 
J0927+2750   694619155203923328 20160207 0 0 
J0927+2924   697019114209477248 20160128 0 0 
J0927+3025   697379272987048320 20160127 0 0 
J0927+3930W  811719273865422336 20160122 0 0 
J0927+5039  1018344682981167232 20160320 0 0 
J0928+1829   633890310501952640 20170408 0 0 
J0928+3054E  697468951904141184 20160121 0 1 
J0928+3136   700876853834793600 20160119 0 1 
J0929+2029   634750231674364416 20160227 0 0 
J0929+2450   645385842009453568 20160221 0 0 
J0929+2811   694607575972118784 20160207 0 0 
J0929+3242   701091842717686272 20160118 0 0 
J0929+3404   797494445260590080 20160118 0 0 
J0929+4514   818406400506264064 20160220 0 0 
J0930+1501   618586654831827968 20170412 0 0 
J0930+2630   694161724005809536 20160218 0 0 
J0930+3937   811697489791310592 20160122 0 0 
J0930+5326  1019978454180834048 20170410 0 0 
J0931+2016   634729066075133056 20160227 0 0 
J0931+3233   701053119292631296 20160118 0 0 
J0931+4051   813410082230974464 20160128 0 0 
J0931+4805   825612496635316992 20160225 0 0 
J0932+2659E  646255246469093248 20160215 0 0 
J0932+3649   799120141921987200 20160119 0 0 
J0933+1829   633198064852934528 20170411 0 0 
J0933+2330   644442357953528832 20160222 0 0 
J0933+3507   797668408615747456 20160118 0 0 
J0933+4138   813457670468565760 20160128 0 0 
J0933+4803   825503335746946816 20160225 0 0 
J0934+3408   797367245509238912 20160118 0 0 
J0935+2104   634714222668350848 20160226 0 0 
J0935+2544N  645916665607200256 20160220 0 1 
J0936+1449   617969657009865472 20170412 0 0 
J0936+2430   644892706749097344 20160221 0 0 
J0936+2446   644967374755773952 20160221 0 0 
J0936+3027   696784746434047360 20160122 0 0 
J0936+3514   797989809608687360 20160116 0 0 
J0937+2725   647782296321296896 20160215 0 0 
J0937+2838   696003195528935808 20160128 1 1 
J0938+1958E  633820216635618816 20160227 0 0 
J0938+1958W  633815264538126208 20160227 0 0 
J0938+1958   633820216635618816 20160227 0 0 
J0938+2200   640967385813612800 20160225 0 0 
J0938+2244   641146296971222912 20160223 0 0 
J0939+1438   617982090939470464 20170415 0 0 
J0939+1912   633439506439646720 20160320 0 0 
J0939+2943W  696502171944413568 20160127 0 0 
J0939+3145   793785856963415936 20160119 0 1 
J0939+3343   794293835632231808 20160118 0 0 
J0939+3630   798228334912608000 20160118 0 0 
J0939+4356   820853913390945920 20160218 0 0 
J0940+1626   620433971805286400 20170409 0 0 
J0940+2243   641121072627853056 20160223 0 0 
J0940+5249  1020405618744353152 20170319 0 0 
J0941+1312   614543647497149056 20170424 0 0 
J0941+1531W  619552678875659264 20170411 0 0 
J0941+2201   640862653425455360 20160225 0 0 
J0941+2250   641487214295209472 20160222 0 0 
J0942+1529                      20170411 0 0 
J0942+5559  1022122334352145280 20170422 0 0 
J0943+2126   640025649809497600 20160226 0 0 
J0943+2349N  641698561046235776 20160221 0 0 
J0943+2355   641701103666793216 20160221 0 0 
J0943+2658   646818024623804416 20160216 0 0 
J0943+4059   801584662875244544 20160128 0 0 
J0944+3851   801082701458177024 20160122 0 0 
J0944+4725   824827720211152768 20160223 0 0 
J0945+3521   794865719117822336 20160118 0 0 
J0945+3833   799949929604161280 20160120 0 0 
J0945+4953   826052919760610688 20160227 1 1 
J0946+2708   647188212149660800 20160215 0 0 
J0947+2353   641668393195874176 20160221 0 0 
J0947+2837W  648178223586524032 20160128 0 0 
J0947+3744   799667423834926976 20160119 0 0 
J0948+1538   619440661833351040 20170411 0 0 
J0948+2429S  643199978533340416 20160221 0 0 
J0948+2705   647151726402855680 20160215 0 0 
J0948+2826   648136197331416704 20160128 0 0 
J0948+3029   744635939150119936 20160121 0 0 
J0948+5439  1021033886560186880 20170408 0 0 
J0949+2921   744305909568106752 20160127 0 0 
J0949+4740   821890920357507584 20160223 0 0 
J0949+5112   827767642504821120 20160321 0 0 
J0949+5253  1020268351589468032 20170310 0 0 
J0950+1749   620354222852322176 20170408 0 0 
J0950+2620   646854308507765760 20160218 0 0 
J0950+3052   744753312016621184 20160120 1 1 
J0950+3949   800494290938932224 20160121 1 1 
J0951+2851   743478703161722496 20160128 0 0 
J0951+3502   796071436697890560 20160116 0 0 
J0951+3558   796443724462555904 20160118 0 0 
J0952+2219   640343619123188224 20160223 0 0 
J0952+2316   642128328358150144 20160222 0 0 
J0952+3049E  744705513324906752 20160121 0 0 
J0952+4153   807496702538459904 20160209 0 0 
J0952+4503   820561615095695872 20160220 0 0 
J0952+4503   820561615095695872 20160221 0 0 
J0952+5528  1021178472339004032 20170409 1 1 
J0953+2056   628080246633611520 20160226 0 0 
J0953+3534   796185407950360192 20160118 0 0 
J0953+5045   826957061916956544 20160320 0 0 
J0953+5115   827732836089838080 20160321 0 0 
J0954+1527   616727552467508224 20170411 0 0 
J0954+2641   643971663897720320 20160218 0 0 
J0955+3013   744801518729299712 20160121 0 0 
J0955+3521   795434510226597760 20160118 0 0 
J0955+3658   796711421184832512 20160119 0 0 
J0956+2239   641821259671808896 20160223 0 0 
J0956+3202   745259529746692736 20160118 0 0 
J0956+5122   827350476625859200 20170315 1 0 
J0957+2148   629731510848861696 20160225 0 0 
J0957+5018W                     20160227 1 0 
J0958+1315   614964382493089280 20170424 0 0 
J0958+3952   806305897087198080 20160127 0 0 
J0958+5533  1045131676747611776 20170411 0 0 
J0959+1918   626885837317726336 20160227 0 0 
J0959+4350W  808270896163474176 20160215 0 0 
J0959+4702   822315851537885696 20160222 0 0 
J0959+4712   822327052812586240 20160222 0 0 
J1000+1652   622947111788692608 20170409 0 0 
J1000+2543   643629269104509952 20160218 0 0 
J1000+2859   743679909494263808 20160127 0 0 
J1000+3218   746572522723948672 20160116 0 0 
J1000+4937W  823966184131624832 20160226 0 0 
J1001+1456   615799839531892608 20170411 0 0 
J1001+2724   740140482780630016 20160215 0 0 
J1001+3701   796009383009669376 20160119 0 0 
J1002+1459   615779464207025152 20170411 0 0 
J1002+2134   629487655490866048 20160225 0 0 
J1002+2424   642460071632044416 20160221 0 0 
J1002+4128   806828611786597248 20160128 0 0 
J1002+4303   808009246756021120 20160215 0 0 
J1002+4448   809836016605803904 20160218 0 0 
J1002+4609   822024068639174272 20160221 0 0 
J1002+4609   822024068639174272 20160222 0 0 
J1002+4805   823228721066990720 20160223 0 0 
J1002+4827                      20160225 0 0 
J1002+5446N 1044870714534739840 20170411 0 0 
J1003+2619E  739001388734017664 20160218 0 0 
J1003+3433   795459519818942848 20160118 0 0 
J1004+1313  3881878956382946432 20170424 0 0 
J1004+2454   642592120401997952 20160129 0 0 
J1004+2656   739877489047772544 20160215 0 0 
J1004+5023   824017070904063104 20160227 0 0 
J1005+2413   642476774760357632 20160221 0 0 
J1005+2715   739914773659475328 20160215 0 0 
J1005+3225   746623615654954112 20160118 0 0 
J1006+1240  3881626244798724480 20170501 0 0 
J1006+1405  3882066289967277696 20170430 0 0 
J1006+1910   623737621994278144 20170315 0 0 
J1006+2049   628585613574506240 20160226 0 0 
J1006+4142   806893276814027008 20160128 0 0 
J1007+1823   623611560409208704 20170405 0 0 
J1007+2327   630366611957640192 20160221 0 0 
J1007+3247   746283759187949056 20151218 0 0 
J1008+1638   622035994606664192 20170409 0 0 
J1008+3454   747500441818398976 20160118 0 0 
J1008+3532   753585104807022080 20160119 0 0 
J1009+3514   753530507182796288 20160118 0 0 
J1009+4427   809671772759661568 20160218 0 0 
J1009+4651   810471190728589824 20160222 0 0 
J1009+5117   848178083009862656 20170310 0 0 
J1010+3032   742386883820177152 20160121 0 0 
J1011+1442  3888082886313897984 20170411 0 0 
J1011+2919   742053078962767616 20160127 0 1 
J1011+3518   753332560729770496 20160118 0 0 
J1011+4935   823778786118639360 20160226 0 0 
J1012+1936   625220283359770624 20160227 0 0 
J1012+3701   753787445011055616 20160119 0 0 
J1012+4243   805536165930211072 20160207 0 0 
J1012+4821   822712809594680576 20160224 0 0 
J1012+5703  1045525228895884672 20170411 0 0 
J1013+1323  3887735474999583616 20170430 0 0 
J1013+1758   622604270319729280 20170407 0 0 
J1013+2320                      20160222 1 0 
J1013+2839W  741217694938680832 20160128 1 1 
J1013+3048   742497492113103232 20160121 0 0 
J1013+3048   742497492113103232 20160122 0 0 
J1013+3216   745976136449659520 20160116 0 0 
J1013+3327   746365814538102528 20151218 0 0 
J1014+1742   622545549526890240 20170408 0 0 
J1014+2022S  625740966539620096 20160226 0 0 
J1014+2104   628827128175694976 20160225 0 0 
J1014+2123   628865130046268672 20160225 0 0 
J1014+2344   726241625013434240 20160221 0 0 
J1014+3728   754176431608880640 20160120 0 0 
J1014+3854   802447504624445440 20160121 0 0 
J1014+4427   809247503007573120 20160218 0 0 
J1015+1729   622339455521105280 20170409 0 0 
J1015+1810   624111632041155712 20170406 1 1 
J1015+2020   625726775967650560 20160226 0 0 
J1015+2824   741151754304967040 20160128 0 0 
J1015+2841   741209860918318080 20160128 0 0 
J1015+3048   742816964665151744 20160121 0 0 
J1015+4054                      20160127 0 0 
J1015+4425   809061788621680640 20160216 0 0 
J1015+5406   852099933610711680 20170409 0 0 
J1016+1738   623843523003510016 20170312 0 0 
J1016+3107   742828582552400256 20160120 0 0 
J1016+3834   802397713068058240 20160120 0 0 
J1016+4606                      20160221 1 0 
J1017+2613   727119825566406272 20160216 0 0 
J1017+5112   848021398307208960 20170310 0 0 
J1018+3750   754292296941706624 20160120 0 0 
J1018+4442   809174591642827904 20160218 1 1 
J1018+5422   852107737567470592 20170409 0 0 
J1019+1424  3887540174246830080 20170415 0 0 
J1019+1952   625453654702751872 20160227 0 0 
J1019+1958                      20160227 0 0 
J1019+2142   625979324340135424 20160224 0 0 
J1019+2330   725505020942117120 20160221 0 0 
J1020+2857   741275934694972800 20160127 0 0 
J1020+2928   741330910276323072 20160127 0 0 
J1020+4549   809443147357648000 20160221 0 0 
J1020+4653   834310458244449408 20160222 0 0 
J1020+4917   846793900950016768 20160226 0 0 
J1021+1441  3887563641948109568 20170412 0 0 
J1021+1707  3890377292203405952 20170408 0 0 
J1021+1712  3890379731744828032 20170408 0 0 
J1021+1908   624606682856564608 20170315 0 0 
J1021+2657   728753493686767872 20160209 0 0 
J1021+4607   833469675447371520 20160221 0 0 
J1022+1204  3883570761176322048 20170501 0 0 
J1022+4053   804544067144377856 20160127 0 0 
J1022+4509   809163493447294976 20160218 0 0 
J1022+4602W  833453629449560704 20160221 0 0 
J1022+5132E  848384069641363712 20170318 0 0 
J1023+2448   726070650955379072 20160218 0 0 
J1023+3428   752310495952205568 20160118 0 0 
J1023+4353   806039471675754112 20160215 0 0 
J1023+4849   834794690037217664 20160226 0 0 
J1023+5301   848756804082807040 20170330 0 0 
J1023+5440E  852173845703886080 20170409 0 0 
J1024+1157  3883368588478223360 20170501 1 0 
J1024+1521  3887704860473117056 20170409 0 0 
J1024+1903   624424340020613504 20170311 0 0 
J1024+2312   722635329953591936 20160222 0 0 
J1024+3421   752668588850040960 20160116 0 1 
J1024+3441   752680893931701760 20160118 0 0 
J1024+4736   834357565445682944 20160223 0 0 
J1025+1902   624380084677587840 20160321 0 0 
J1025+3843   755711555999758464 20160120 0 0 
J1025+5234   848499552721904384 20170315 0 0 
J1026+2409   725708190075070208 20160218 0 0 
J1026+5027S  847330222106968064 20160227 0 0 
J1026+5506                      20170409 1 0 
J1026+6005  1048366474316445824 20170515 0 0 
J1027+1339  3884195902256208512 20170422 0 0 
J1027+4948   835232261305589760 20160226 1 1 
J1027+5351N  848911835222552960 20170408 0 0 
J1027+5351S  848911457265431296 20170408 0 0 
J1028+3214   748118401712712320 20160116 1 1 
J1028+4814                      20160224 0 0 
J1028+5633   854611737860427520 20170411 0 0 
J1028+5743   854956194237779328 20170411 0 0 
J1029+2845   729446941926713472 20160128 0 0 
J1029+3102   747727284810992768 20160120 1 0 
J1029+3718                      20160120 1 1 
J1029+4148   804643160632409856 20160206 0 0 
J1029+4229   828740126188714624 20160205 0 0 
J1029+5242   848540715688467328 20170319 1 1 
J1029+5329   848831124197155968 20170405 0 0 
J1030+1108  3882540797954661120 20170430 0 0 
J1030+1140  3882639032446600064 20170501 0 0 
J1030+2043   720810415529351808 20160226 0 0 
J1030+2132   721107352388146816 20160225 1 1 
J1030+3008   735596407381691776 20160121 0 0 
J1030+3122   747831119940268544 20160120 0 0 
J1030+3250   748536181771608704 20160116 0 0 
J1030+5435   853438421514847872 20170408 0 0 
J1031+1421  3885838611283013632 20170416 0 0 
J1031+1931  3987179945180471424 20160227 0 0 
J1031+4349   829064791346726912 20160215 0 0 
J1031+5230   848542227516945536 20170315 0 0 
J1031+5521   853555828740784512 20170410 0 0 
J1031+5705   854769723938178560 20170411 1 0 
J1031+6003  1047954672852058240 20170514 0 0 
J1032+1952  3987226468266181120 20160227 0 0 
J1032+2349   722544139208178176 20160221 0 0 
J1032+5214   847772809895794048 20170315 0 0 
J1033+1342  3885556552191222784 20170412 0 0 
J1033+1602  3889116908281196032 20170409 0 0 
J1033+2128   721235136255345152 20160225 0 0 
J1033+2546   727501905857133312 20160216 0 0 
J1033+3409W                     20160116 0 0 
J1033+4040   756301134750236928 20160129 0 0 
J1033+5825   855090094138137088 20170430 0 0 
J1034+1339  3885552493446369280 20170412 0 0 
J1034+1927  3987142596144846720 20160320 0 0 
J1034+2421   724083283688314240 20160218 0 0 
J1034+4618E  830705262697930240 20160221 0 0 
J1035+2100   721158750262003072 20160225 0 0 
J1035+2137   721252487923206912 20160225 0 0 
J1035+5538   853645816895607040 20170411 0 0 
J1036+1644  3889543175195188096 20170330 0 0 
J1036+1644  3889543175195188096 20170408 0 0 
J1036+4130   780370406354833920 20160206 1 0 
J1036+4204   780680094972522880 20160206 0 0 
J1036+4303   780800010459349376 20160207 0 0 
J1036+5055   835398287562006784 20160320 0 0 
J1036+5440   850498980257177984 20170408 0 0 
J1036+5739   854767421835612032 20170411 0 0 
J1037+1140  3882735858188941952 20170424 1 1 
J1037+1246                      20170423 1 0 
J1037+2959N  735437699749969152 20160121 0 0 
J1037+3302   748425023722973696 20160116 0 0 
J1037+4206   780494105708183424 20160206 0 0 
J1037+4812   833961878698567296 20160224 0 0 
J1037+5440W  850496162758630144 20170330 0 0 
J1037+5440W  850496162758630144 20170408 0 0 
J1038+1127  3870798048129844736 20170424 0 0 
J1038+1938  3987063190789330048 20160319 0 0 
J1038+2505   724229140777022208 20160216 0 0 
J1038+3247   748359847594249344 20160118 0 0 
J1038+3529   751145975699350656 20160119 0 0 
J1038+4354   829251124220426752 20160209 0 0 
J1038+4831   834162608290205312 20160225 0 0 
J1039+2448   724161933129252608 20160218 0 0 
J1039+3044   735870701172974464 20160121 0 0 
J1039+3227N  748313251494099072 20160119 0 0 
J1039+3227S  748313182774622464 20160118 0 0 
J1039+4022   779465581299988352 20160129 0 0 
J1039+4408   829306958795229696 20160215 0 0 
J1039+4836   834186866265474688 20160225 0 0 
J1039+5302   849278453631037312 20170315 0 1 
J1040+1500  3886123934550433792 20170409 0 0 
J1040+2408W  723349905136944256 20160221 0 0 
J1040+2738   734108287112530048 20160207 0 1 
J1040+3136   736216497579720320 20160120 0 0 
J1040+3657   751670026134264576 20160120 0 0 
J1041+1624  3886526012209232256 20170409 0 0 
J1041+3644   751654293668736896 20160119 0 0 
J1041+3736   751975660302006784 20160120 0 0 
J1041+5502   850520352014381056 20170408 0 0 
J1042+1931  3986627092695311104 20160319 0 0 
J1042+5632   854075588503484928 20170408 0 0 
J1043+2408   723677495178278656 20160222 0 0 
J1043+2620   724790407103539840 20160209 0 0 
J1043+3131   736004051317418752 20160120 0 0 
J1044+2237  3989578151839075584 20160224 0 0 
J1044+2244  3989581519093398656 20160222 0 0 
J1044+2334   723083793258641408 20160222 0 0 
J1044+2648   730811813813613952 20160209 0 0 
J1044+2751   731129710113217664 20160206 0 0 
J1044+3224W  737756599837263104 20160119 1 1 
J1044+3607   750815155842974592 20160119 0 0 
J1044+4500   829450376343219584 20160216 0 0 
J1044+4611   829773770192434560 20160222 0 0 
J1044+5008   835819812831507712 20160227 0 0 
J1044+5825   855279759894136960 20170412 0 0 
J1045+1941  3986645028478320384 20160227 0 0 
J1045+3223   737592119770432640 20160118 0 0 
J1045+3954   779299142727277056 20160127 0 0 
J1045+5351   849420183255820160 20170315 0 0 
J1045+5628   854034047579787264 20170409 0 0 
J1046+0941  3869489010817484544 20170513 0 0 
J1046+1906W 3986374174955740544 20160320 0 0 
J1046+2723   731133043008049024 20160207 0 0 
J1046+4559   829712163181597568 20160221 0 0 
J1047+1653  3982537635289037568 20170319 0 0 
J1047+1943  3986681144858301184 20160227 0 0 
J1047+2007E 3986730279284134016 20160227 2 1 
J1047+2020  3986785903405729664 20160226 0 0 
J1047+2117  3989117353388239232 20160225 0 0 
J1047+4622   831227736880895488 20160222 0 0 
J1047+6108  1053933576565917824 20170430 0 0 
J1048+1909  3986412584848128000 20160319 0 0 
J1048+2253  3989925872391445888 20160222 0 0 
J1048+2317  3989998577597783552 20160222 0 0 
J1048+2901   734685290199018624 20160205 0 0 
J1048+2933   734808538580661632 20160127 0 0 
J1048+3754   775800840325241088 20160120 0 0 
J1048+4245   780195553941441024 20160207 0 1 
J1048+4933   835637981096011904 20160226 0 0 
J1048+5127   836751855095386368 20160321 0 0 
J1049+2200  3989262454563276160 20160224 0 0 
J1049+3532   750586216906847104 20160116 0 0 
J1050+0648  3864615459886222464 20160514 1 0 
J1050+1921  3986442310316805632 20160319 0 0 
J1050+2207  3989270151144664448 20160224 0 0 
J1050+3306   737721385400747520 20160116 0 0 
J1050+4938   835612967206460032 20160226 0 0 
J1050+5145   837177915851182080 20160321 0 0 
J1051+1731  3982951670136411520 20170315 0 0 
J1051+2656   730131903310757760 20160209 0 0 
J1051+2730   730918393426867072 20160207 0 0 
J1052+1035  3870978093158635904 20170424 0 0 
J1052+1359  3873066031380105216 20170410 0 0 
J1053+1256  3872649793599712640 20170412 0 0 
J1053+1308  3872761638457755264 20170411 0 0 
J1053+4147   778368406134515968 20160129 0 0 
J1053+4457   782828575061189248 20160216 0 0 
J1054+1354  3873005764399043200 20170409 0 0 
J1055+1110  3871106839098337280 20170430 0 0 
J1055+2455  3996219610092508416 20160218 0 0 
J1055+3807   775470162203090944 20160120 0 0 
J1055+4033   776562492645433728 20160129 0 0 
J1055+4714   831378954088728320 20160222 0 0 
J1055+5602   850821716983823104 20170330 0 0 
J1055+5602   850821716983823104 20170408 0 0 
J1056+1153  3871729433265345408 20170430 0 0 
J1056+3246   737226845686350720 20160116 0 0 
J1056+3341   737423997570173184 20160116 0 0 
J1056+4201                      20160206 0 0 
J1056+4540   782976321940727296 20160218 0 0 
J1056+4858E  832699914227826048 20160225 0 0 
J1056+5834   860504295551894016 20170411 0 0 
J1057+1650  3982070892602963968 20170315 0 0 
J1057+4142   778323802898879104 20160205 1 1 
J1057+4923   832920911769517184 20160226 1 1 
J1057+5247   837331710040426624 20170309 0 0 
J1057+5812   860246666233741952 20170409 0 0 
J1058+5019   833020456227105152 20160227 0 0 
J1058+5045   836140217392583552 20160227 0 0 
J1058+6034   861550687024158080 20170424 0 0 
J1059+1055E 3868412863811531008 20170424 0 0 
J1059+1240  3871890756529162368 20170412 0 0 
J1059+3015   733392535107534464 20160127 0 0 
J1059+3601   762667822471218176 20160119 0 0 
J1100+2249  3988987164339438208 20160222 0 0 
J1100+3728   763204113562706560 20160120 0 0 
J1100+5101   836149838119305600 20160319 0 0 
J1100+5919   860634003564263296 20170422 0 0 
J1101+1227  3871670407526951040 20170412 0 1 
J1101+2420  3995986483562960768 20160221 0 0 
J1101+3706                      20160120 0 0 
J1101+4136   778167053772438912 20160206 0 0 
J1101+5011   833052479503400832 20160226 0 0 
J1102+1116  3868526972502597248 20170430 0 0 
J1102+1630E 3969885761146749824 20160527 0 0 
J1102+1952  3985194536418665728 20160227 0 0 
J1102+2158  3988689609004982912 20160224 0 0 
J1102+3154   734021288255415168 20160119 0 0 
J1102+3203   734024827308461952 20160119 0 0 
J1102+3524W  762411090801347584 20160116 0 0 
J1102+3843   775373748777305216 20160127 0 0 
J1103+1059  3868455091929951232 20170424 0 0 
J1103+1337  3968118399284369280 20170410 0 0 
J1103+2115  3985578197256622592 20160225 0 0 
J1103+2800   731941042320103424 20160206 0 0 
J1103+3047   733610586302341120 20160120 0 0 
J1103+3639   762920503987026816 20160119 0 0 
J1103+4145   777808067521183616 20160206 0 0 
J1103+5213   842460416387661440 20170309 0 0 
J1104+2824   731969251665033472 20160206 0 0 
J1104+3027   733540939112687104 20160121 0 0 
J1104+3231   734078634658698240 20160116 0 0 
J1104+3801S  763280289102863232 20160120 1 1 
J1104+5611   856035364900536064 20170407 0 0 
J1105+1025  3868095070591230208 20170424 0 0 
J1105+1026N 3868098231687161344 20170430 1 1 
J1105+1026S 3868098227394225664 20170430 1 1 
J1105+2102  3985368912090710400 20160226 0 0 
J1105+2412  3995559288935775232 20160221 0 0 
J1105+3414   761333569405903744 20160116 0 0 
J1105+4331W                     20160215 0 0 
J1105+4500   782266484092919808 20160218 0 1 
J1105+4500   782266484092919808 20160221 0 1 
J1106+0750S 3866388559825590400 20170522 0 0 
J1106+1140  3964595014273271680 20170422 0 0 
J1106+1743  3983579628714713728 20160321 0 0 
J1106+1912  3984300186788284032 20160319 0 0 
J1106+2049  3985349945515151872 20160226 0 0 
J1106+3520   761979257609537536 20160116 0 0 
J1106+3543   762035195263617664 20160116 0 0 
J1106+3551   762061789701058176 20160116 0 0 
J1106+3837   764824999860713216 20160127 0 0 
J1106+4055   777151620424139008 20160129 0 0 
J1106+4252   778671836983753088 20160207 0 0 
J1106+5942   860660391843253888 20170423 0 0 
J1107+1058  3868236770152414080 20170430 0 0 
J1107+3129   733725244749398272 20160120 0 0 
J1107+4731   783547105910723456 20160224 0 0 
J1107+6352  1054818889584474240 20170522 0 0 
J1108+2609S 3998088406198097664 20160216 0 0 
J1108+4824   837688295404870656 20160225 0 0 
J1108+5644   856212626790865280 20170407 0 0 
J1109+2133  3991423716466143232 20160225 0 0 
J1109+2240  3991795969871436928 20160224 0 0 
J1109+2529  3995790495615156352 20160216 0 0 
J1109+4221   777928532763774592 20160206 0 0 
J1109+4635   783254223501822848 20160222 0 0 
J1109+6209   862266572173107584 20170501 0 0 
J1109+6317                      20170514 0 0 
J1110+1523  3968772952300288896 20170408 0 0 
J1110+1825  3984006307945707392 20160127 0 0 
J1110+2503  3995714801111557760 20160218 0 0 
J1110+2747  3998533364809513856 20160207 0 0 
J1110+2921   732459775585538688 20160129 0 0 
J1110+2950   732612676421384064 20160129 0 0 
J1110+4757   789568993653179648 20160224 0 0 
J1110+5733   857014583084714496 20170407 0 0 
J1111+1619  3971096387875702144 20170318 1 1 
J1111+2423  3995469197702033152 20160221 0 0 
J1111+2914   732443347335215232 20160205 0 0 
J1111+3332W  758200712885953280 20160116 0 0 
J1111+4325W  778758492243886464 20160209 1 1 
J1112+1228  3964569141390168192 20170411 0 0 
J1112+2432  3995430302478183424 20160221 0 0 
J1112+2734  3998325282234399232 20160207 0 0 
J1112+2819  3998929807470896768 20160206 0 0 
J1112+3205   757120034689898624 20160119 0 0 
J1112+3533   761845357709134720 20160116 0 0 
J1112+4613   788426463630480640 20160222 0 0 
J1112+5215   839320657855508608 20160321 0 0 
J1113+1025  3963458767789502336 20170424 0 0 
J1113+1147  3964470318487052160 20170422 1 0 
J1113+1250  3964957646951931904 20170411 0 0 
J1113+1254  3965148618378008832 20170410 0 0 
J1113+1942  3984207140616488320 20160227 0 0 
J1113+2006  3990286026873829504 20160226 0 0 
J1113+4121   777585966172377088 20160205 0 0 
J1113+4121   777585966172377088 20160206 0 0 
J1114+4636   788470375376098048 20160222 0 0 
J1114+5108E  838969741847017472 20160227 0 0 
J1115+1233  3964910574110397312 20170410 0 0 
J1115+1606  3970373325834276480 20160124 0 0 
J1115+1927  3978179338700027008 20160227 0 0 
J1115+3202   757081654862159360 20160116 0 0 
J1115+3344   758408250000796544 20160116 0 0 
J1115+4105   765531741023636992 20160205 0 0 
J1115+5519   844152289904253312 20160616 0 0 
J1116+0800  3818557673713011712 20170513 0 0 
J1116+1731  3971657482400847488 20160320 0 0 
J1116+1731  3971657482400847488 20160321 0 0 
J1116+3726   763791871247258368 20160120 0 0 
J1117+0835  3818754658093571584 20170515 0 0 
J1117+1516  3970081504280924416 20170408 0 0 
J1117+1715  3970893527977611776 20160321 0 0 
J1117+2919N 3999104900403205376 20160129 1 1 
J1117+3039  4023262274671689088 20160127 0 0 
J1117+4510   785098615591833216 20160221 1 0 
J1117+6327  1054601907836587904 20170501 0 0 
J1118+0919  3915048237186704128 20170501 0 0 
J1118+2704  3997806518904483840 20160207 0 0 
J1118+2917  4022930943714311424 20160129 0 0 
J1118+4410   784142280994000768 20160216 0 0 
J1119+3728   763945150040227840 20160120 0 1 
J1119+4715   788606577388157440 20160222 0 0 
J1119+4718   788609528017985408 20160222 0 0 
J1119+5910   857616737498951552 20170414 0 0 
J1120+2655W 3997626748753064960 20160207 0 0 
J1120+4358   784079814989659520 20160209 0 0 
J1121+0608  3814369840081992448 20170522 0 0 
J1121+0846  3914790504789427712 20170501 0 0 
J1121+1011  3915232611542987904 20170422 0 0 
J1121+2516  3994047048130880384 20160218 0 0 
J1121+2531  3994104184084389504 20160218 0 0 
J1121+2649  3997576171218205312 20160209 0 0 
J1121+3902   764356912849451264 20160127 0 0 
J1122+2343  3992853115941721600 20160222 0 0 
J1122+3546   760210242184289408 20160119 0 0 
J1122+4349   783896853677839232 20160216 0 0 
J1122+5156   839401128363085568 20160320 0 0 
J1123+0833  3914019231742221568 20160606 0 0 
J1123+1011  3915223196974682368 20170424 1 0 
J1123+1037  3915627198778363264 20160605 0 0 
J1123+2627  3994547051043485312 20160216 0 0 
J1123+2659  3997670213822399104 20160207 0 0 
J1123+4448   784185681638625408 20160218 0 0 
J1123+4810   789060224706208256 20160224 1 0 
J1123+6442S 1056412769128081152 20170520 1 1 
J1124+1239  3965516267578323840 20170410 0 0 
J1124+2231  3991028098439047424 20160224 0 0 
J1124+2330W 3992789584785201024 20160222 0 0 
J1124+2808  4022004776966663040 20160206 0 0 
J1124+6109   862529355452064640 20170424 0 1 
J1125+1253  3965544236405358336 20170411 0 0 
J1125+1527  3967425569519987072 20160320 0 0 
J1125+2222  3992462789314712320 20160224 0 0 
J1125+3926   770200340410047616 20160127 0 0 
J1125+5240   839576500466792320 20160530 0 0 
J1125+6519  1056495193844840832 20170529 0 0 
J1125+6520  1056495266859853312 20170522 0 0 
J1126+1143  3915871084201203072 20170411 0 0 
J1126+1512  3967215661582833152 20170328 0 0 
J1126+1516  3967222950142794496 20170319 0 0 
J1126+2129  3978896774332236928 20160225 0 0 
J1126+2145  3978910415148365696 20160225 0 0 
J1126+2802  4021822223677016832 20160206 1 1 
J1126+2824  4021850982778012416 20160206 0 0 
J1126+3031  4023432870772706176 20160127 0 0 
J1126+3550W  760548037067625472 20160119 1 1 
J1126+3711   760779827862367488 20160120 0 0 
J1126+4305   772110020309232512 20160207 0 0 
J1127+2723  4018716927962172800 20160207 0 0 
J1127+3438   759126845273749888 20160119 0 0 
J1127+4743   788810021393217152 20160224 0 0 
J1127+6410  1056143320059769600 20170514 0 0 
J1128+1010  3915363693944242304 20170430 0 0 
J1128+2519  3994271004905626368 20160218 0 0 
J1128+3909   767149947262009344 20160127 0 0 
J1128+5205   838713967954941056 20160320 0 0 
J1128+5643N  845832962146599040 20170330 0 1 
J1128+5643N  845832962146599040 20170408 0 1 
J1128+6433  1056164451298846592 20170520 0 1 
J1129+0941  3914533459586715392 20170422 0 0 
J1129+4406   784234712986116608 20160218 0 0 
J1130+1042  3915499861588074752 20170423 0 0 
J1130+2132  3980156535485366400 20160225 0 0 
J1130+3624   759932688513470464 20160120 0 0 
J1130+4203   771074658312836480 20160206 0 0 
J1130+4507   784613803979401216 20160221 0 0 
J1130+5211   838720908622059648 20160320 0 0 
J1130+5340   839832446157713664 20170311 1 1 
J1131+1637  3973427253740334464 20160528 0 0 
J1131+2240  3980560507224374400 20160224 0 0 
J1132+1307  3917563193941033344 20170409 0 0 
J1132+2143  3980176601571879424 20160224 1 1 
J1132+4056   770732744556089856 20160129 0 0 
J1132+4337   772230446901962368 20160216 0 0 
J1132+5917   858336470938475904 20170411 0 0 
J1133+1031  3916185647606182656 20170421 0 0 
J1133+2021  3979230854068486656 20160226 0 0 
J1133+3007  4022505535793288448 20160127 0 0 
J1133+3652   765964437504366848 20160120 0 0 
J1133+4408   772260584682672768 20160218 0 0 
J1133+5132   839928653426249728 20160205 0 0 
J1133+6222   862888139840028160 20170423 0 0 
J1134+1520  3972476416700318336 20170319 0 0 
J1134+1817  3974251440784390016 20160319 0 0 
J1134+2750  4018616425727361152 20160206 0 0 
J1134+3427  4026059943353302016 20160119 0 0 
J1134+5553   844763029957521920 20170315 0 0 
J1134+6549  1056624218957582208 20170522 0 0 
J1135+0457S 3813068671149744640 20170522 0 0 
J1135+3855   766993095440555520 20160124 0 0 
J1135+5143   839937346440029824 20160319 0 0 
J1135+5915   858378286740424192 20170408 0 0 
J1136+0802N 3910941183300120064 20170501 0 0 
J1136+5621   844918821307681920 20170319 1 1 
J1136+5624   844922257281519744 20170319 0 0 
J1137+0558  3909452753793969024 20170521 0 0 
J1137+1515  3972286476066629760 20170315 0 0 
J1137+4458   773865321903897088 20160221 0 1 
J1137+5552   844658821167263616 20170315 0 0 
J1137+5842   858104955021488640 20170407 0 0 
J1137+6021W  859237001025883776 20170421 0 0 
J1138+2319  3980851431128808960 20160222 0 0 
J1138+2343N 3981077930524474240 20160222 0 0 
J1138+5406   841260230725724160 20170308 0 0 
J1138+5745   845983938836799488 20170407 0 0 
J1139+1634N 3972666219895264128 20160528 0 0 
J1139+1957  3978968620545556096 20160227 0 0 
J1139+3150  4024424458462048896 20160120 0 0 
J1139+3454W 4026123611948681472 20160119 0 0 
J1139+4822   787399966455138688 20160225 1 1 
J1139+5907   858185769126097792 20170407 0 0 
J1140+1006  3912923396606531968 20170421 0 0 
J1140+2552  4017386278374388992 20160218 0 0 
J1140+3454  4031940067114633088 20160119 0 0 
J1140+3822   766483338273886080 20160124 0 0 
J1140+4047   767564604880054784 20160205 0 0 
J1140+5549   844623155758814720 20170311 0 0 
J1141+0542E 3909300540152689024 20170521 0 0 
J1141+4245   772430527947893632 20160207 0 0 
J1141+4748   787168828493945216 20160224 0 0 
J1142+1446  3924206653650135168 20170315 0 0 
J1142+2303  3980045656608797056 20160223 0 0 
J1142+2411  4004950247813103488 20160221 0 0 
J1142+2642  4017860992519744384 20160209 0 0 
J1142+5248   840120758722635904 20160514 0 0 
J1143+2127  3979553453361445888 20160226 0 0 
J1143+2518                      20160218 0 0 
J1143+2916  4020623584204173440 20160129 0 0 
J1144+1302  3916987054143833600 20170408 0 0 
J1144+1958  3976016156947052544 20160227 0 0 
J1145+0443  3896914644745327232 20170521 1 0 
J1145+1728E 3973018269774354048 20160321 0 0 
J1145+1820  3974796042637565696 20160319 0 0 
J1145+2558  4005753307913619712 20160218 0 0 
J1145+3014W 4020841901686108288 20160127 0 0 
J1145+3149W 4021566209266336640 20160120 0 0 
J1145+4641   786126766338899456 20160222 0 0 
J1146+1444  3924018190485263616 20170315 0 0 
J1146+1530  3924622921880442368 20170221 0 0 
J1146+1915  3975732998343294720 20160318 0 0 
J1146+4506   773697268423132288 20160218 0 0 
J1147+1505  3924420882323750784 20170308 0 0 
J1147+1742  3974526181251789056 20160321 0 0 
J1147+2339  4004145783258541568 20160222 0 0 
J1147+4745   786792932954872064 20160224 0 0 
J1147+6050                      20170421 0 0 
J1148+0536  3897426467407974656 20170515 0 0 
J1148+0741  3911410464311357568 20170501 0 0 
J1148+1915  3974982444218396928 20160318 0 0 
J1148+2032  3976249425210960000 20160227 0 0 
J1148+2531  4005512789745277056 20160218 1 1 
J1148+3505  4031231603669505408 20160119 0 0 
J1148+4833   787593411777429632 20160225 0 1 
J1148+5305   792456242464056320 20160321 0 0 
J1149+0556N 3897533562416529536 20170515 0 0 
J1149+0556N 3897533562416529536 20170516 0 0 
J1149+1715  3974438873157298048 20160513 0 0 
J1149+3334  4030784342955117824 20160119 0 0 
J1149+3617  4032452095936118016 20160119 0 0 
J1149+3901   767875148195517952 20160127 0 0 
J1149+4022   768100101402404352 20160129 0 0 
J1149+6314   863137625900313728 20170423 0 0 
J1150+0322  3895780361062264448 20170603 0 0 
J1150+2518W 4005438881948018176 20160218 0 0 
J1150+2518W 4005438881948018176 20160221 0 0 
J1150+2625E                     20160218 0 0 
J1150+2903S                     20160205 0 0 
J1150+3142E 4021420352177247360 20160120 0 1 
J1150+3901E 4034505811857850240 20160127 0 0 
J1150+4220   769583445667651072 20160207 0 0 
J1150+4534   774073748076568192 20160221 0 0 
J1150+4913   787691543190115968 20160226 0 0 
J1150+5805   845409512730635264 20170430 0 0 
J1151+0830  3911625938526202880 20170424 0 0 
J1151+1514  3924470467721720448 20170222 0 0 
J1151+2339  4003967185633752064 20160222 0 0 
J1151+3516  4031586157514097024 20160119 0 0 
J1151+3946   768017706749839104 20160129 0 0 
J1151+3946   768017706749839104 20160205 0 0 
J1151+4516   773335357298903808 20160221 1 1 
J1151+4741   786555197917018624 20160223 0 0 
J1151+4803   786765342084444032 20160224 0 0 
J1152+1000  3912343507302217728 20170421 0 0 
J1152+1533  3924505377215943040 20160528 0 0 
J1152+2428  4004586348119642240 20160221 0 0 
J1152+3608  4031687694836339328 20160119 0 0 
J1152+4353   769964666964655488 20160216 0 0 
J1153+3302  4027694165525557376 20160116 0 0 
J1153+4302   769673124584743808 20160209 0 0 
J1154+1027                      20170411 0 0 
J1154+2127  4000382983886081536 20160226 0 0 
J1154+2223  4000759600978344192 20160224 0 0 
J1154+2747  4007530221783635456 20160207 0 0 
J1154+3206E 4027402794944039680 20160119 0 0 
J1154+4033   768435005772284800 20160129 0 0 
J1154+4128   768548805225691776 20160206 0 0 
J1155+0058  3795389692406967424 20160606 0 0 
J1155+1335  3923213760290758656 20170327 0 0 
J1155+2428  4004479832930739584 20160221 0 0 
J1155+5951   846635468196098176 20170408 0 0 
J1156+0552W 3898226499556628736 20170513 0 0 
J1156+1058  3918513794759081728 20170409 0 0 
J1156+2639  4007125842023089024 20160214 0 0 
J1156+3141  4026624512510004864 20160120 0 0 
J1156+3317  4027616271998321920 20160116 0 0 
J1156+4027  4035043816641318272 20160129 0 0 
J1156+6307   860176709806322048 20170423 0 0 
J1156+6716  1057139958630891520 20170529 0 0 
J1157+1149  3919427007885527680 20160528 0 0 
J1157+1412  3923365561615242496 20170327 0 0 
J1157+3613  4031559975394268544 20160119 0 0 
J1157+3717  4033362251045674496 20160120 0 0 
J1157+4100  4035177785261145984 20160206 0 0 
J1157+4516   773183074938543104 20160221 0 0 
J1157+4722   774537776343846656 20160223 0 0 
J1157+6527   864405809483504640 20170514 0 0 
J1158+2005  3999280551680907008 20160227 0 0 
J1158+3420  4028254401059401344 20160116 0 0 
J1158+4234   768904428518069888 20160209 0 0 
J1158+4239                      20170528 1 0 
J1158+4239                      20170528 1 0 
J1158+4239                      20170529 1 0 
J1158+4239                      20170529 1 0 
J1158+4746   774604777833620096 20160224 0 0 
J1158+5933   846580561334154752 20160615 0 0 
J1158+6519E  864388560894838272 20170501 0 0 
J1159+0356  3893248009689354240 20170521 0 0 
J1159+1135  3918665767881534592 20170408 0 0 
J1159+3236  4026777791303121536 20160116 0 0 
J1159+4226   768704798438315008 20160207 0 0 
J1159+4738   774546538077107328 20160223 0 0 
J1159+5401   792614915735411712 20160530 0 0 
J1159+6228   859888294162262528 20170422 0 0 
J1200+0813W 3899688368984975232 20170424 1 1 
J1200+1403  3920355133137929600 20170318 0 0 
J1200+1938  3951166988001186176 20160227 0 0 
J1200+2050  3999433452516434560 20160227 0 0 
J1200+3348  4028022335386396672 20160116 0 0 
J1200+6127  1582415558443066496 20170421 0 0 
J1201+1628  3925374438078436736 20160512 0 0 
J1201+1646  3925803969167574784 20160321 0 0 
J1201+4608  1539641498105855104 20160222 0 0 
J1201+6131  1582437308157453568 20170423 0 0 
J1202+1421  3921821057015543808 20170326 0 0 
J1202+2835                      20160206 0 0 
J1202+3636  4033119258976007296 20160119 0 0 
J1202+3710  4033196980704156160 20160120 0 0 
J1202+4333  1537805687350519424 20160216 0 0 
J1202+4518E 1539502512964103424 20160221 0 0 
J1202+5833  1575676651676519552 20170315 0 0 
J1203+1449  3921912179040883584 20160530 1 1 
J1203+2901  4007902269030513920 20160206 0 0 
J1203+3852  4033926502373393408 20160127 0 1 
J1203+3905  4033938910534536832 20160129 1 1 
J1203+4256E 1537716425044088704 20160209 0 0 
J1203+4528  1539552781261414784 20160221 0 0 
J1203+5805  1575639783677278720 20170315 0 0 
J1203+6903  1682073986714877440 20170603 0 0 
J1204+0514  3894986960344055680 20170514 0 0 
J1204+1417E 3921641080706011520 20170326 0 0 
J1204+1557  3925469202236836096 20160514 0 0 
J1204+2149  3999891021152455296 20160225 0 0 
J1204+2150  3999891261670624512 20160225 0 0 
J1204+2309  4001064200058908032 20160222 0 0 
J1204+3011  4014179346554363648 20160127 0 0 
J1204+3046  4014342383512532736 20160124 0 0 
J1204+4626  1540002859474388864 20160222 0 0 
J1205+1355  3921616101176239232 20170327 0 0 
J1205+2027  3951325691337115520 20160227 1 1 
J1205+4756  1546182355347161728 20160225 0 0 
J1206+0801  3898969425819180416 20170430 0 0 
J1206+2808  4007004620866034688 20160207 0 0 
J1206+3443  4029612985114385024 20160119 0 0 
J1206+4850  1546327628319457280 20160227 0 0 
J1206+5636  1573916196121368448 20170309 1 0 
J1207+3305                      20160116 1 0 
J1207+4140  1537068709616424192 20160207 0 0 
J1207+4411  1539189392668205312 20160218 0 0 
J1208+0608  3895441539682875008 20170501 0 0 
J1208+0952  3906006884352562816 20170415 0 0 
J1208+4022  1536116566906221952 20160205 0 0 
J1208+4027  1536119899800845568 20160206 0 0 
J1208+4814  1546108344470591104 20160226 0 0 
J1208+5052  1548238510806567040 20160319 0 0 
J1208+5801  1575413627879383296 20170319 0 0 
J1209+0823  3904958225137714944 20170421 0 0 
J1209+2727  4006723180248818560 20160207 0 0 
J1209+2923  4013225348417204096 20160205 1 1 
J1209+4436  1539269553938048896 20160218 0 0 
J1209+4512  1539311232300631808 20160221 0 0 
J1209+4736  1545970149597276288 20160225 0 0 
J1210+3438                      20160116 1 0 
J1210+4026  1536073685952730368 20160206 0 1 
J1210+4746  1546024334910349952 20160225 0 0 
J1211+1846  3950113587142691456 20160319 0 0 
J1211+4043  1536177589801604864 20160206 0 0 
J1211+4209  1536677249117108736 20160209 0 0 
J1212+0443W 3894284853449618560 20170515 0 0 
J1212+1356  3920865856289075840 20170326 0 0 
J1212+2230  4001489264382549248 20160223 0 1 
J1212+3940  1535794513078768640 20160129 1 0 
J1212+4849  1546465994985741184 20160227 1 1 
J1212+5610  1575156032920761216 20170309 0 0 
J1212+6343  1584395469647002752 20170424 0 0 
J1213+0717  3901623818687168384 20170430 0 0 
J1213+1641  3946585254328792192 20160321 0 0 
J1213+2934  4013559634312673792 20160205 0 0 
J1213+3910  1532764533910285568 20160129 0 0 
J1213+4145S 1536606914732749440 20160207 0 0 
J1213+6624  1681199634452908928 20170514 0 0 
J1214+1133  3908283113940454656 20170408 0 0 
J1214+1526  3922239558628866048 20160514 0 0 
J1214+2013  3951488320274148224 20160227 0 0 
J1214+2435  4002350285065884032 20160221 0 0 
J1214+3158  4014675844773154176 20160119 0 0 
J1214+6709  1681622087435565184 20170522 0 0 
J1215+0935  3905514543662186368 20170414 0 0 
J1215+0949  3905535125145448704 20170411 0 0 
J1215+1236  3908504562454294400 20170328 0 0 
J1215+1619  3946370162366499584 20160512 0 0 
J1215+1925  3950549990179190144 20160319 0 0 
J1215+2121  3953119377054490624 20160227 0 0 
J1215+2411  4002112275158357120 20160222 0 0 
J1215+3911  1532844111064539904 20160129 0 0 
J1215+3914W 1532847993714977792 20160129 0 0 
J1215+5444  1572729823076059776 20170221 0 0 
J1215+6356  1584776828383184128 20170423 0 0 
J1216+0258E 3701290326205270784 20170607 1 1 
J1216+4444  1538841053641143040 20160221 0 0 
J1216+5551  1574382560850571264 20170308 0 0 
J1217+1148  3908121034758571776 20170407 0 0 
J1217+1228  3908450579009168768 20170327 0 0 
J1217+1636  3946396138328766336 20160321 0 0 
J1217+2202S 3953268704477558912 20160225 0 0 
J1217+2645  4009438149335558016 20160214 0 1 
J1217+3205S 4016142868162417792 20160116 0 0 
J1217+5918  1581924557781929216 20170315 0 0 
J1218+0943  3905423971390932224 20170411 0 0 
J1218+1006  3905645522984500736 20170409 0 0 
J1218+1107  3907283967108054528 20170408 0 0 
J1218+1500  3921411832532293504 20160530 0 0 
J1218+2508  4002473808325415168 20160221 0 0 
J1218+3329  4016556387613727616 20160116 0 0 
J1218+3914  1532809957484579200 20160129 0 0 
J1218+6418  1584755628424562048 20170424 0 0 
J1219+0214                      20170607 1 0 
J1219+0555  3900478849125733504 20170501 0 0 
J1219+2211  3953286124864955136 20160222 0 0 
J1219+2422  4002179792044327552 20160222 0 0 
J1219+2650  4009476769681953024 20160216 0 1 
J1219+3150  4015371320236765952 20160120 1 1 
J1219+3231  4016253369081274496 20160116 0 0 
J1219+3452  4029077557311440000 20160116 0 0 
J1219+4533  1538806041067506432 20160222 0 0 
J1219+5123  1547883231111040768 20160320 0 0 
J1219+5812  1575079307625210752 20170315 0 0 
J1219+6819  1683241633703504512 20170529 0 0 
J1220+2106  3952308659027817088 20160227 0 0 
J1220+2549  4008538130348967168 20160218 0 0 
J1220+3338  4016931905194314112 20160116 0 0 
J1220+4006  1533237152111405696 20160206 0 0 
J1220+4104  1533430043387256832 20160207 0 0 
J1220+5308  1572189310031563904 20160321 0 0 
J1221+0643  3900650884040077568 20170501 0 0 
J1221+2247  3953696723738260736 20160225 0 0 
J1221+3038E 4015042738059517440 20160127 0 1 
J1221+3128  4015292430278182912 20160120 0 0 
J1221+5108  1547685731335063040 20160319 0 0 
J1221+5408  1572638048214801664 20160514 0 0 
J1221+6816  1683228851880827136 20170522 0 0 
J1221+7118  1690046266354388736 20170606 0 0 
J1222+0150E 3700188473819534208 20170607 1 0 
J1222+0427  3701937354438353280 20170515 0 0 
J1222+1724E 3946871196071527808 20160321 0 0 
J1222+2736  4009913168424230272 20160209 1 1 
J1222+3643W 1531337642695259264 20160124 1 1 
J1222+4003  1533051334646688000 20160206 0 0 
J1222+6232  1583513317724128640 20170430 0 0 
J1223+0442E 3707959104745745664 20170515 0 1 
J1223+0449  3707962162762471680 20170514 0 0 
J1223+2410  3954087565762347776 20160222 0 0 
J1223+2529  4008318193663721728 20160221 0 0 
J1223+2723  4009146538236125184 20160209 0 0 
J1223+2958  4011953660141111936 20160129 0 0 
J1223+4354  1538578132922790144 20160218 0 0 
J1223+4409  1538588711426962560 20160218 0 0 
J1223+4821  1545503475635963648 20160226 0 0 
J1223+5357  1572445874198051328 20160514 0 0 
J1223+6401  1584088431025057792 20160616 0 0 
J1223+6711                      20160628 1 0 
J1224+0501  3707997450213780992 20170513 0 1 
J1224+0754  3901870281090401536 20170421 0 0 
J1224+2927  4010378884612571008 20160206 0 0 
J1224+3626  1531271568918464640 20160120 0 0 
J1224+4000  1533127265373314176 20160129 0 0 
J1224+4043  1533184169394818304 20160206 0 0 
J1224+4213  1535001112359221888 20160214 1 1 
J1224+6130  1583319013403942912 20170412 0 0 
J1224+6458  1680209455512055296 20170501 0 0 
J1225+1144  3907731360965517184 20170406 0 0 
J1225+4545  1541869791563285632 20160222 0 0 
J1225+4552E 1541876633446684544 20160222 0 0 
J1225+5531  1574128401866193792 20170308 0 0 
J1225+6025W 1581657479535392256 20170329 0 0 
J1226+2700  4009083969152655872 20160216 0 0 
J1226+5359  1572483017075310464 20160513 1 1 
J1226+7036  1683959855314769792 20170606 0 0 
J1227+0308  3700803173835557120 20170521 0 1 
J1227+0512E 3708041636837257344 20170513 0 0 
J1227+0512E 3708041636837257344 20170514 0 0 
J1227+2253  3953017603509365504 20160225 0 0 
J1227+2532  3960337533451774208 20160218 0 0 
J1227+3726  1531805244374691584 20160124 0 0 
J1227+4521  1541801553122632576 20160222 1 1 
J1227+5705  1574692623129337728 20170309 0 0 
J1227+5822  1580874902134625152 20170327 0 0 
J1228+0121  3700278878587603840 20170607 0 0 
J1228+0425E 3707703777530393984 20170520 0 0 
J1228+0825  3902745286187581312 20170422 1 0 
J1228+0938  3903730139368393344 20170411 0 0 
J1228+2116S 3952504853133811712 20160226 0 0 
J1228+2313  3953030110454138880 20160223 0 0 
J1228+2718  4009002192975103872 20160214 0 0 
J1228+3250  4015944646832002816 20160119 0 0 
J1228+4349  1535598662570268544 20160218 0 0 
J1228+4631  1542236242469642752 20160222 0 0 
J1228+5526  1574168362241520000 20170308 0 0 
J1229+0335  3706828875513028736 20170521 0 0 
J1229+2259  3953011178238339584 20160225 0 0 
J1229+2722  4009005560229466112 20160214 0 0 
J1229+3626  1519311253230298880 20160124 0 1 
J1229+4143  1534831272173203072 20160209 0 0 
J1229+4633  1542251017157100288 20160223 0 0 
J1229+4945  1544559854137359744 20160314 0 0 
J1229+5332  1572366022165982080 20160509 0 0 
J1229+5423  1574008452019508736 20160515 0 0 
J1229+6655  1680852944692269440 20170513 0 0 
J1230+0227  3700497848903736960 20170606 0 0 
J1230+0941  3903723267420750080 20170411 0 0 
J1230+0941  3903723267420750080 20170412 0 0 
J1230+0941  3903723267420750080 20170412 0 0 
J1230+1342  3932061255481340032 20170221 0 0 
J1230+2349  3959828150330797312 20160223 0 0 
J1230+3040  4012050966920175104 20160127 0 0 
J1230+4048  1533892735919537024 20160207 0 0 
J1230+4052  1533895381619392384 20160208 0 0 
J1230+4855  1544087476455285760 20160227 0 0 
J1231+1042  3904370119559982720 20170406 0 0 
J1231+2933  4011729394129033600 20160206 0 0 
J1231+3910  1532050023151090176 20160124 0 0 
J1231+5249  1569305291032069120 20160321 0 0 
J1231+5642  1574619299447625856 20170311 0 0 
J1231+6116S 1583101688058584320 20170412 0 0 
J1232+1210E 3907643060733826432 20170327 0 0 
J1232+1211  3907641136588506624 20170327 0 0 
J1232+3135  4012494070106667264 20160120 0 0 
J1232+4303  1535329076062651264 20160216 0 0 
J1232+6106  1583049942292595328 20170412 0 0 
J1233+0213  3697452068550806400 20170606 1 1 
J1233+0901                      20170411 1 0 
J1233+1920S 3947963045478636800 20160318 0 0 
J1233+2952  4011016528341755904 20160205 0 0 
J1233+3132  4012569833329569280 20160120 0 0 
J1233+3220  4012679853211789312 20160116 0 0 
J1233+5551  1571559564746229120 20170308 0 0 
J1233+5738  1577770396693885952 20170309 0 0 
J1234+0313  3706578427378330880 20170521 1 1 
J1234+0358                      20170521 1 0 
J1234+0614  3708583421192335872 20170423 0 0 
J1234+1456  3933372216938977408 20160514 0 0 
J1234+2919  4010935890331186176 20160206 0 0 
J1234+3014E 4012153633818378112 20160205 0 0 
J1234+5037  1568474747436852864 20160319 0 0 
J1234+5127  1568621910196109440 20160320 0 0 
J1235+0645  3710139367584991488 20170422 0 0 
J1235+0949  3903318372263850368 20160605 0 0 
J1235+2109  3949552320816007680 20160227 0 0 
J1235+2853  4010723753306680960 20160207 0 0 
J1235+3946  1533544877928539392 20160206 0 0 
J1235+4258  1534586012360537472 20160216 0 0 
J1235+6939N 1683086018448704896 20170603 0 0 
J1236+3512  1518564478676515712 20160120 0 0 
J1236+4618  1542097394768948224 20160223 0 0 
J1236+5454  1571092684621762048 20160527 0 0 
J1236+5504  1571096189315053440 20160530 0 0 
J1236+6923  1682987680877602944 20170529 0 0 
J1237+0040  3696286723665541888 20170607 0 0 
J1237+0804  3902522222766436736 20170415 0 0 
J1237+0911  3903035832136010624 20170411 0 0 
J1237+2002  3948480468777833344 20160317 0 0 
J1237+2414  3959518294210048128 20160222 0 0 
J1237+2952E 4011353223713630592 20160205 0 0 
J1237+3122  4012340683938625280 20160124 0 0 
J1237+3549  1518618835782597888 20160120 0 0 
J1237+4855  1544227561107582848 20160227 0 0 
J1237+6758  1682327321065610880 20170520 0 0 
J1238+0521  3707528955181712896 20170501 0 0 
J1238+0600  3708342937383857408 20170423 0 0 
J1238+0958  3903379292080122368 20170409 0 0 
J1238+1141  3928391218812375808 20160605 0 0 
J1238+2341  3959297940912280832 20160223 0 0 
J1238+3814  1521215779168055680 20160129 0 0 
J1238+4205  1534467333824254464 20160214 0 0 
J1239+0057  3696321049044206336 20170607 0 0 
J1239+0111  3702333625301352320 20170606 0 0 
J1239+0847  3902960824827195776 20170412 0 0 
J1239+1942  3948397593088957696 20160318 0 0 
J1239+2520  3959755960520319616 20160221 0 0 
J1239+4040  1534065393605348864 20160208 0 0 
J1239+4702W 1542896907225026048 20160225 0 1 
J1240+2533  3959765924844495360 20160221 0 0 
J1240+3554  1518520395132264576 20160124 0 0 
J1240+3721W 1520348951688726784 20160127 0 0 
J1240+7019  1689134088315430016 20170603 0 1 
J1241+0457  3707289673963733760 20170513 0 0 
J1241+1905  3948128006581121408 20160319 0 0 
J1241+3237  1514549543248260736 20160116 0 0 
J1241+3736  1520375924083352064 20160127 0 0 
J1241+4103  1534086421765263360 20160209 0 0 
J1241+4256  1540356558621004288 20160216 0 0 
J1241+4814N 1543433713713273344 20160227 0 0 
J1241+5042  1567775453744251520 20160319 0 0 
J1241+6653  1682116386631703296 20170513 0 0 
J1242+0913  3903083282935121408 20170411 0 0 
J1242+2100  3954555133081944448 20160227 0 0 
J1242+2503  3959501973334360960 20160222 0 0 
J1242+2711  3962216358305578112 20160216 0 0 
J1242+3012  4011273612199688576 20160205 0 0 
J1242+3758  1521231893885674880 20160129 0 0 
J1242+4153  1534239391319888384 20160216 0 0 
J1242+4213  1540301479960441472 20160214 0 0 
J1242+5413  1570804784373886080 20160513 0 0 
J1243+0003  3695969342762071296 20170607 0 0 
J1243+0347  3703995090450500224 20170515 0 0 
J1243+0347  3703995090450500224 20170521 0 0 
J1243+2506  3960988409975710080 20160222 0 0 
J1243+3840  1521287797179992192 20160129 0 0 
J1243+5103  1568172587897243264 20160319 0 0 
J1243+6418  1676986168455989376 20170422 0 0 
J1244+0421  3704193243061410944 20170513 0 0 
J1244+0630  3709216602450987648 20170422 0 0 
J1244+1719  3935608486150841472 20160511 0 0 
J1244+3109  1513345955973295360 20160127 0 1 
J1244+3320  1514930764545825408 20160116 0 0 
J1244+3437  1515344314061078400 20160120 0 0 
J1244+5313  1569913046084500480 20160508 0 0 
J1244+5906  1578189856083806464 20170326 0 0 
J1245+2157  3955097295393387520 20160227 0 0 
J1245+3306  1514909117910696960 20160116 0 0 
J1245+3705  1520198009358021888 20160127 0 0 
J1245+5255                      20160321 0 0 
J1246+1506  3933950216457765632 20160513 0 0 
J1246+3543  1516960634808939136 20160120 0 0 
J1246+3718  1520205671579692544 20160127 0 0 
J1246+4341  1528795331294800256 20160221 0 0 
J1246+5045  1568104830493100672 20160319 0 0 
J1247+0207  3702829848642697088 20170522 0 0 
J1247+0627  3708993092352998144 20170423 0 0 
J1247+0627  3708993092352998144 20170424 0 0 
J1247+0945  3735000631158990976 20160605 0 0 
J1247+1346  3929294540628655616 20160530 0 0 
J1247+4637  1542683327089641600 20160223 0 0 
J1247+5709  1577566402927194112 20170309 0 0 
J1247+5925  1579709660327369344 20170327 0 0 
J1247+6058  1579912142265415424 20170329 0 0 
J1248+0122  3702209346127446528 20170523 0 0 
J1248+0125  3702212575942854528 20170523 0 1 
J1248+0940  3734997676221475584 20170427 0 0 
J1248+1148  3928000346725136512 20170326 0 0 
J1248+1722  3934872878512095872 20160321 0 0 
J1248+2045  3954359316932777728 20160317 0 0 
J1248+3038  1465310629417980672 20160129 0 0 
J1248+6132  1580326451990409728 20170329 0 0 
J1248+6624  1679081975057228160 20170501 0 0 
J1249+0205  3702648635382364416 20170521 0 0 
J1249+0357  3705361680324471552 20170514 0 0 
J1249+0928  3734930606012228096 20170407 0 0 
J1249+2042  3954344851482963328 20160317 0 0 
J1249+5131  1568080709956675456 20160320 0 0 
J1249+6000  1579800644914385024 20170327 0 0 
J1249+6606                      20160618 0 0 
J1250+0901  3734715823287266944 20170409 0 0 
J1250+0932  3734936447167752832 20170407 0 0 
J1250+1301  3928256979608534400 20170304 1 0 
J1250+2245  3955232123006765824 20160226 0 0 
J1250+2655                      20160218 0 0 
J1250+2926  1464903157280700032 20160208 0 0 
J1250+3020  1465239058083051264 20160205 0 0 
J1250+4025  1527851778520521472 20160208 0 0 
J1250+5621  1576756853132231296 20170307 0 0 
J1251+0059  3690130386262506240 20170605 0 0 
J1251+0800  3709769072684299648 20170421 0 0 
J1251+2206  3954959611626259712 20160227 1 1 
J1251+2207  3954959680345736192 20160227 0 0 
J1251+2416  3957655893311817984 20160222 0 0 
J1251+3057  1465333135046663808 20160129 0 0 
J1251+4658  1531068502867464320 20160225 0 0 
J1251+5329  1569972900748168960 20160511 0 0 
J1251+6440  1677345914916545664 20170422 0 0 
J1252+0617  3706309356268214144 20170422 0 0 
J1252+1550  3931472054688511232 20160512 0 0 
J1252+2654  3961641794760744960 20160218 0 0 
J1252+2835  1464033821539942016 20160214 0 0 
J1252+2908  1464834678322200320 20160208 0 0 
J1252+3547  1516826322591732352 20160120 0 0 
J1252+3835S 1520746287704100864 20160206 0 0 
J1252+3943  1521018863507847936 20160207 0 0 
J1252+4320  1528548731452482304 20160221 0 0 
J1253+0105  3690472300019032320 20170523 0 0 
J1253+1420  3930689129393928192 20160527 0 0 
J1253+3340  1515747736044761856 20160120 0 0 
J1253+6147  1580371772485289728 20170329 0 0 
J1254+1452N 3931151340890129920 20160514 0 0 
J1254+1723  3940721902415572992 20160321 0 0 
J1254+2200  3954919037070772992 20160227 0 0 
J1254+3928  1526811468720855808 20160206 0 0 
J1254+4003  1527043603113838976 20160208 0 0 
J1254+4407S 1530187278657389824 20160221 1 1 
J1254+4459  1530331933155079808 20160222 0 0 
J1255+1443  3931098598691758208 20160514 0 0 
J1255+2150  3942898179524089600 20160227 0 0 
J1255+4431  1530211811510593664 20160221 0 0 
J1255+5055  1555980240895554816 20160319 0 0 
J1255+6425  1677140409321296000 20170422 0 0 
J1255+7132  1689458165072003840 20170605 0 0 
J1256+0215  3690696566031420544 20170521 0 1 
J1256+0354  3704647650600895232 20170513 0 0 
J1256+2235  3956446052563488640 20160226 0 0 
J1256+2718  1463670158069115904 20160218 0 0 
J1256+3423  1515885587315293184 20160120 0 0 
J1256+3739W 1517600378779410816 20160129 0 0 
J1256+6717  1679565588374925568 20170501 0 0 
J1256+6901  1679772227841606528 20170522 0 0 
J1257+1759  3940865182524346752 20160320 0 0 
J1257+2711  1460662478371650304 20160218 0 0 
J1257+2903  1464108279093024000 20160209 0 0 
J1257+3037W 1465401545285657600 20160205 0 0 
J1257+3305  1515471861705645312 20160120 0 0 
J1257+3337  1515524535184571904 20160120 0 0 
J1257+3513E 1515952176488267008 20160120 0 0 
J1257+3759  1517634566719097472 20160205 0 0 
J1257+4057  1527185818070102144 20160209 0 0 
J1257+4832  1555304109964348032 20160317 0 0 
J1257+6531W 1678793215815947648 20170423 0 0 
J1258+3834  1523658412970186496 20160206 0 0 
J1258+4033                      20160209 0 0 
J1258+5236  1557677371452516096 20160320 0 0 
J1259+0743  3730621070186855424 20170414 0 0 
J1259+1332  3929649098769166976 20170222 0 0 
J1259+1610  3937348188424298112 20160513 0 0 
J1259+2018  3942488199125926656 20160318 0 0 
J1259+3159  1465638524401595392 20160120 0 0 
J1259+3215  1467149940573399808 20160116 0 0 
J1259+3558  1516421393075985152 20160124 0 0 
J1259+4411  1529488023620915328 20160221 0 0 
J1259+4458  1530287712171893632 20160221 0 0 
J1259+5633  1576903019458821248 20170308 0 0 
J1259+6235  1675759766314069120 20170414 0 0 
J1300+0115  3690339838934960256 20170522 0 0 
J1300+0541  3705324881043314304 20170422 0 0 
J1300+1222  3737308025028857600 20160605 0 0 
J1300+1536  3931263147478964224 20160513 0 0 
J1300+3956  1526897471146296960 20160208 0 0 
J1301+0505  3705222317225126784 20170430 0 0 
J1301+0913N                     20170407 1 0 
J1301+0913S 3734171530671724928 20170407 0 0 
J1301+1307  3929569865212507136 20170302 0 1 
J1301+3335  1467576173127694464 20160120 0 0 
J1301+3745  1523422017969690496 20160206 0 0 
J1301+4057N 1527364179471760384 20160214 0 1 
J1301+4057N 1527364179471760384 20160216 0 1 
J1301+5024  1557212209314805120 20160319 0 0 
J1301+6337  1676285328584228736 20170421 0 0 
J1301+6947  1685915061866924800 20170603 0 0 
J1301+7235  1688108106527911680 20170607 0 0 
J1302+1222  3737299190281888256 20170314 0 1 
J1302+1222  3737299190281888256 20170318 0 1 
J1302+1532  3936503557335741440 20160513 0 0 
J1302+3249  1467281710169605504 20160116 0 0 
J1302+3540  1516255023222562560 20160124 0 0 
J1302+4131  1527405136279905280 20160216 0 0 
J1303+0940  3734285330125210112 20170407 0 0 
J1303+2326  3944971102539773056 20160226 0 0 
J1303+2358E 3957031061469784320 20160225 1 1 
J1303+6404  1676319452092458752 20170422 0 0 
J1304+1131  3737005070919693312 20170326 0 0 
J1304+1416  3930125324742841984 20170222 0 0 
J1304+3318  1467325037799712128 20160116 0 0 
J1304+3615  1516302645819951488 20160127 0 0 
J1304+5554  1564804504606689664 20160528 1 1 
J1305+0349  3692785913001924224 20170513 0 0 
J1305+0911E 3734197059957399296 20170407 0 0 
J1305+0911E 3734197059957399296 20170408 0 0 
J1305+0911W 3734197059957399168 20170408 0 0 
J1305+1339  3737922033553330560 20160527 0 0 
J1305+3029  1464508260808238464 20160206 0 0 
J1305+3708                      20160124 1 0 
J1305+6250  1675825221615964928 20170412 0 0 
J1306+0213  3692003885356769536 20170521 0 0 
J1306+0234W 3692035114063112576 20170521 0 0 
J1306+0715  3730299188157736576 20170421 0 0 
J1306+1733  3937916223618951936 20160511 0 0 
J1306+2750  1460934916737740160 20160218 0 0 
J1306+2834  1461180073469506688 20160214 0 0 
J1306+2918  1461362351882770688 20160209 0 0 
J1306+3050  1466009540856759680 20160205 0 0 
J1306+4906  1554828846063049472 20160317 0 0 
J1306+4947  1556371151639002240 20160318 0 0 
J1306+6423  1676433629502928640 20170423 0 0 
J1307+1047  3736064168140442112 20170327 0 0 
J1307+3322  1467643690013372544 20160120 0 0 
J1307+3640  1522326320272767488 20160129 0 0 
J1307+3927  1523987613622939648 20160208 0 0 
J1307+4117  1524441265248763392 20160216 0 0 
J1307+4141W 1524467481729123456 20160216 1 1 
J1307+4158  1528974517331523072 20160218 0 0 
J1307+5435  1564306395775797248 20160520 0 0 
J1308+0059  3690912620066035200 20170521 0 0 
J1308+0639  3729463039628831744 20170415 0 0 
J1308+0722  3729929374293309184 20170415 0 0 
J1308+0804  3730786718485292160 20170409 0 0 
J1308+0906  3731158147257367424 20170406 1 1 
J1308+1622  3936630138611885312 20160512 0 0 
J1308+1709  3937093720202315776 20160511 0 0 
J1308+1842  3938297719794210432 20160320 0 0 
J1308+2839  1461090531992720000 20160214 0 0 
J1308+3918  1523959404277763072 20160208 0 0 
J1308+4713  1554206969159065088 20160226 0 0 
J1308+5732                      20170307 0 0 
J1308+5850  1578698590667222400 20170315 0 0 
J1308+5850  1578698590667222400 20170325 0 0 
J1308+5922  1579090669641385856 20170326 0 0 
J1309+0125E 3690964675069671296 20170521 1 1 
J1309+0306  3692534262278192000 20170514 1 0 
J1309+0743  3730712123493307008 20170411 0 0 
J1309+1057  3735976894404638848 20170326 0 0 
J1309+1518  3936211980595910272 20160513 0 0 
J1309+1637  3937010157318629248 20160512 0 0 
J1309+4358  1529572308058893312 20160221 0 0 
J1309+5341  1563982241707593088 20160512 0 0 
J1310+1944  3939919155847640448 20160319 0 0 
J1310+2520  1459307570808093056 20160223 0 0 
J1310+3022  1462945992223913344 20160206 0 0 
J1310+3252  1466872554405096192 20160116 0 0 
J1310+4547  1553799806259017984 20160225 0 0 
J1310+4745  1554433777791815808 20160227 0 0 
J1310+6619  1678512702912303616 20170501 0 0 
J1310+7215  1688058525425344896 20170522 0 0 
J1311+0141  3691351393925048064 20170513 0 0 
J1311+0459  3716945688157593600 20170424 0 0 
J1311+1200  3736635776747656960 20170309 0 0 
J1311+1635  3936813997571963904 20160511 0 0 
J1311+2832  1461049369026235904 20160216 0 0 
J1311+2935  1462648849207104768 20160208 0 0 
J1311+3326  1466985288706503680 20160116 0 0 
J1311+3656  1522397548010516480 20160129 0 0 
J1311+3837N 1523116285017757824 20160206 0 0 
J1312+1411  3743744153780982400 20160520 0 0 
J1312+2752  1460185943160099968 20160218 0 0 
J1312+6415  1677685114253788288 20170421 0 0 
J1313+2011  3940052815229913344 20160319 0 0 
J1313+2218                      20160317 1 0 
J1313+2313  3944025900496795264 20160227 0 0 
J1313+3054  1463078655173886976 20160206 0 0 
J1314+0353  3716608138087936128 20170430 0 0 
J1314+0751  3730025787719127296 20170411 0 1 
J1314+0937  3732595827429845120 20170406 0 0 
J1314+1256  3736838464844278144 20170222 0 0 
J1314+1320                      20170222 1 0 
J1314+1751  3938701515439468160 20160511 0 0 
J1314+1854  3939583839161136640 20160320 0 0 
J1314+4022  1524848565588581376 20160214 0 0 
J1314+4846  1556068098746542592 20160317 0 0 
J1315+0636  3729594332484657024 20170415 0 1 
J1315+0636  3729594332484657024 20170420 0 1 
J1315+0744  3729824680170627968 20170411 0 0 
J1315+1615  3936753661871508096 20160512 0 0 
J1315+1621  3936759743545201280 20160512 0 0 
J1315+1757  3938701309281065472 20160505 0 1 
J1315+2334  1446061067033371264 20160226 1 1 
J1315+2532W 1447634124575517696 20160223 0 0 
J1315+2532W 1447634124575517696 20160225 0 0 
J1315+2556  1447707894933779712 20160222 0 0 
J1315+2622E 1447757063719350144 20160222 0 0 
J1315+2730  1459994250179384576 20160218 0 0 
J1315+4341  1526589710969748096 20160222 0 0 
J1316+1235  3742581557673749632 20170302 1 1 
J1316+1415  3743785248027969792 20160520 0 0 
J1316+2152  3943635161552316928 20160317 0 0 
J1316+2752  1461507384337635840 20160218 0 0 
J1316+3435  1473078060593257216 20160120 0 0 
J1316+3604  1474061779902689792 20160127 0 0 
J1316+4007                      20160214 1 0 
J1316+6351  1677614539351111296 20170412 0 0 
J1317+1127                      20170314 1 0 
J1317+1523  3744309096599014400 20160514 0 0 
J1317+2407  1446176614537791232 20160226 0 0 
J1317+3617  1474445475101294848 20160124 0 0 
J1317+3835  1522962937505845504 20160206 0 0 
J1317+4535W 1550827310933528704 20160225 0 0 
J1317+5101  1556679530290845440 20160319 0 0 
J1317+5657  1566289811672848768 20170307 0 0 
J1318+0214  3688439268658769664 20170522 1 0 
J1318+2250  1445764645570626688 20160227 0 0 
J1318+2349  1446109273746268544 20160226 0 0 
J1318+3243  1463669264716770048 20160116 0 0 
J1318+3909N 1524496240830395392 20160208 1 1 
J1318+4900  1553134150752914432 20160318 1 1 
J1319+0700  3717703801424836992 20170409 0 0 
J1319+0846  3731671241230036352 20170408 0 0 
J1319+1412  3743034212866724864 20160527 0 0 
J1319+1623  3744665132208042368 20160512 0 0 
J1319+1758W 3938520302179485568 20160511 0 0 
J1319+3320  1472718211053416320 20160116 0 0 
J1319+3429  1473103658598487552 20160120 0 0 
J1319+3506W 1473166433840438016 20160116 0 0 
J1319+4621  1551245915626035072 20160226 0 0 
J1319+4701  1551375967235773312 20160227 0 0 
J1319+5157  1562826968521602048 20160320 0 0 
J1320+2712  1449398256622357632 20160221 0 0 
J1320+3221  1463598036979219456 20160116 0 0 
J1320+3416  1472903753640492160 20160116 0 0 
J1320+4441  1550529996117103616 20160225 0 0 
J1321+0332  3715645373922988928 20170511 0 0 
J1321+0345  3715722687629983104 20170430 0 0 
J1321+4834  1553108694481057280 20160317 0 0 
J1321+5415  1563639198376084608 20160514 0 0 
J1321+6523  1678179138572251776 20170424 0 0 
J1321+6739  1684664229951359616 20170501 0 0 
J1321+6858  1684883616880720512 20170520 0 0 
J1322+1049  3733118507770098432 20170308 0 0 
J1322+1500  3743554694183712768 20160515 0 0 
J1322+2428  1446540213584440704 20160226 0 0 
J1322+4144  1525367603795097600 20160218 0 0 
J1322+5245  1562971416861280640 20160509 0 0 
J1322+5915  1566947250906209024 20170320 0 0 
J1322+6441N 1677768333540094848 20170421 1 1 
J1322+6730  1684451233933070848 20170501 0 0 
J1322+7010E 1685422858614758656 20170529 0 0 
J1323+0614  3718867497043852672 20170415 0 0 
J1323+0630  3718925255764031616 20170415 0 0 
J1323+0630  3718925255764031616 20170416 0 0 
J1323+2108  1442302730131223552 20160318 0 0 
J1323+2201  1442606843880090752 20160317 0 0 
J1323+2914  1462061709995883136 20160214 1 1 
J1323+3143  1469322541190578688 20160127 0 0 
J1323+3808  1476166313878075136 20160129 0 0 
J1323+5306  1562959631471049984 20160511 0 0 
J1323+5712  1565546198215243008 20170308 0 0 
J1323+7017  1685429215166363008 20170603 0 0 
J1324+0059  3687315670855001344 20170521 0 0 
J1324+1029  3732337059944612608 20170326 0 0 
J1324+1308  3739671940669195648 20160527 0 0 
J1324+3209  1469405588678227328 20160127 0 0 
J1324+3238  1469437989911491072 20160116 0 0 
J1325+0353  3716045119414857984 20170424 0 0 
J1325+2141  1442394848589800704 20160318 1 0 
J1325+5757  1566062247125254016 20170309 0 0 
J1326+1505  3743523495541380736 20160513 0 0 
J1326+2119  1442326266552053888 20160318 0 0 
J1326+3840W 1476277536351050880 20160209 1 1 
J1326+4532  1550299304833675392 20160225 0 0 
J1326+5427W 1563513716611805056 20160513 0 0 
J1326+5947  1663006290425323648 20170326 0 0 
J1327+0015  3687016328814439296 20170602 0 1 
J1327+1153  3739284706417564032 20170304 0 0 
J1327+1425  3743249476628065024 20160520 0 0 
J1327+2257  1443133033209082112 20160226 0 0 
J1328+1409  3743206836192745088 20160520 0 0 
J1328+2110  1441646871445801472 20160319 0 0 
J1328+3545W 1473443510771118464 20160129 1 1 
J1329+0354  3713098874929003904 20170424 0 0 
J1329+0430  3713205733715347328 20170424 1 1 
J1329+1022  3738099879558957952 20160606 0 0 
J1329+1126  3738495703745045120 20160606 0 0 
J1329+2838  1449925128850544640 20160218 0 0 
J1329+3234  1468727258721129088 20160116 1 1 
J1329+3403  1470000012151732736 20160120 0 0 
J1329+6714  1684403302097970944 20170511 0 0 
J1330+4009N 1476850862945517312 20160216 0 0 
J1330+4906  1553325298271513216 20160319 0 0 
J1330+5857  1662168531284488832 20170318 0 0 
J1331+1118  3738454987455165056 20170308 0 0 
J1331+1335  3739946612417334144 20160527 0 0 
J1331+2323  1443068608699851008 20160227 0 0 
J1331+2916  1450067137649449728 20160216 0 0 
J1331+4232  1549284524320037120 20160222 0 0 
J1332+1114  3738265454842624000 20170307 1 0 
J1332+1505  3741881168766643968 20160512 0 0 
J1332+1648E 3745619095984248448 20160511 1 1 
J1332+2225  1442129660129381504 20160317 0 0 
J1332+2804  1449738486752227200 20160221 0 0 
J1332+3059  1468322432286288128 20160206 0 0 
J1332+4143  1501139933796822400 20160222 0 0 
J1332+6636  1672344580119140096 20170422 0 0 
J1333+0741  3718705147280058880 20170408 0 0 
J1333+1238  3739066006682411520 20170222 0 0 
J1333+1916  1248933475580565376 20160320 0 0 
J1333+6225  1665234004062333056 20170406 0 0 
J1333+6710  1672477174349701632 20170423 0 0 
J1334+2011  1249132315386361600 20160319 0 0 
J1334+2536  1445080027783710336 20160225 0 0 
J1334+3301  1469083500491085824 20160120 0 0 
J1334+4142  1501151444309225728 20160124 0 0 
J1334+4621  1551706061241423360 20160227 0 0 
J1334+4647  1551730697173823104 20160227 0 0 
J1334+5027  1559418688633884160 20160320 0 0 
J1334+6830N 1684939451455908480 20170501 0 0 
J1334+7350  1688471323322181504 20170607 0 0 
J1335+0128  3711543443932703744 20170520 0 1 
J1335+2042  1249185744779509376 20160319 0 0 
J1335+2451  1444959253303397760 20160226 0 0 
J1335+2530  1445075561017720448 20160225 0 0 
J1335+2906W 1455816930627655040 20160218 0 0 
J1335+3014                      20160213 0 0 
J1335+3453  1471632683839360384 20160127 0 0 
J1335+3605  1471997756059467264 20160129 0 0 
J1335+4105  1500910926140235136 20160218 0 0 
J1335+6259  1665365223903360000 20170329 1 1 
J1336+0751  3718769571789525120 20170408 0 0 
J1336+1014  3726084553929576448 20170322 0 0 
J1336+2258  1442207244418843264 20160316 0 0 
J1336+2549  1445450838080332032 20160225 0 0 
J1336+2906  1455828544219257472 20160218 0 0 
J1337+0834  3724882611626361088 20170407 0 0 
J1337+1352  3741415250714602752 20160520 0 0 
J1337+1532  3742282868467759232 20160513 0 0 
J1337+1613S 3745345248869343744 20160511 0 1 
J1337+2622N 1445505470064360192 20160225 0 0 
J1337+2644  1448533628166422656 20160223 0 0 
J1337+2723  1448698486190999552 20160222 0 0 
J1337+4807  1552284438717188608 20160317 0 0 
J1337+4808  1552284674943267072 20160317 1 1 
J1337+5018  1558741286392194816 20160319 0 0 
J1338+1136  3738698116963574784 20170309 1 1 
J1338+2309  1443715151600559232 20160316 0 0 
J1338+2549  1445407544810063232 20160225 0 0 
J1338+2641  1448612346326942208 20160223 0 0 
J1338+2827  1454974189324720384 20160221 0 0 
J1338+5149  1559972430177323776 20160321 0 0 
J1339+0922  3725759854401974784 20170407 0 0 
J1339+1209  3738752852026813184 20170302 0 0 
J1339+1540  3742264417288315648 20160512 0 0 
J1339+2117  1249696983326368128 20160318 0 1 
J1339+4611  1503625448550796032 20160227 0 0 
J1339+4853  1558335566600819200 20160318 0 0 
J1339+6728  1672498889704298112 20170501 0 0 
J1340+0147  3663619820886886016 20170514 0 0 
J1340+1213  3740258186524389888 20170222 0 0 
J1340+2131  1249719248436863616 20160318 0 0 
J1340+4628  1504009659145334144 20160227 0 0 
J1340+4712  1552091474426587264 20160316 0 0 
J1340+6037  1662634002660167552 20170326 0 0 
J1341+0638  3715435199699004672 20170409 0 0 
J1341+0820  3724710198754501504 20170407 0 0 
J1341+1449  3741943497332221696 20160514 0 0 
J1341+3118  1456581744044265472 20160124 0 0 
J1341+3227  1456894005348466688 20160116 0 0 
J1341+4216  1501423058040780160 20160222 0 0 
J1341+4854                      20160319 1 0 
J1342+1024N 3726235152662794240 20170318 1 1 
J1342+1847  1247974392203206656 20160320 0 0 
J1342+3220  1456888782668266240 20160116 0 0 
J1342+3317  1470462322431520384 20160116 0 0 
J1342+5001  1558499428193729152 20160319 1 1 
J1342+6145N 1664401914278345472 20170327 0 1 
J1343+0904  3724962880270554752 20170408 0 0 
J1343+0941  3725431375303096960 20170326 0 0 
J1343+0941  3725431375303096960 20170329 0 0 
J1343+1049W 3726391833069694592 20170313 1 1 
J1343+2501  1444378367566363776 20160226 0 0 
J1343+2813  1454821941326013184 20160222 0 0 
J1343+3321  1458459916064300288 20160120 0 0 
J1343+5052  1558935247114887808 20160320 0 0 
J1343+5753  1658898480624628352 20170309 0 0 
J1343+7026  1686758043687832960 20170522 0 0 
J1344+2457  1444367711752056960 20160226 1 1 
J1344+3004  1455613177379106432 20160213 0 0 
J1344+3753  1496410831206731392 20160213 0 0 
J1344+4025  1499953766908656256 20160221 0 0 
J1344+4749  1504183622500263040 20160317 0 0 
J1344+5141                      20160321 1 0 
J1344+5407  1561056995318526848 20160513 0 0 
J1344+5719  1658774785566309504 20170308 0 0 
J1344+6034  1662598234172495744 20170326 0 0 
J1345+0714  3721431214562410624 20170408 0 0 
J1345+1529  3742105125541410432 20160512 0 0 
J1345+2501  1444366788334582272 20160226 0 0 
J1345+2723  1451618617275768576 20160223 0 0 
J1345+2852  1454871488068808704 20160221 0 0 
J1345+4730  1504125657621692416 20160316 0 0 
J1345+6615  1672175461487133056 20170423 0 0 
J1346+0542  3714335207034894976 20170414 0 0 
J1346+0713  3721431798677998720 20170408 0 0 
J1346+0928  3725365576404148224 20170329 0 0 
J1346+1707  1244547351898275968 20160511 0 0 
J1346+3109  1455779375433603712 20160208 0 0 
J1346+3441  1471016201413623296 20160127 0 0 
J1346+4620  1503762165949721088 20160227 0 0 
J1346+5126  1559060385281676544 20160321 0 0 
J1347+0157  3664871855393288960 20170514 0 0 
J1347+0638  3721159222873478912 20170409 0 0 
J1347+0804  3721640980765165824 20170408 0 0 
J1347+4547  1503695611136560768 20160226 0 0 
J1348+0641  3721162761926572416 20170408 0 0 
J1348+2336  1251824607045654016 20160227 0 0 
J1348+2855  1452254547313277568 20160221 0 0 
J1348+4031  1497289959472202624 20160221 0 0 
J1348+5249  1560732295791404288 20160404 0 0 
J1348+5620  1658477436390808192 20160605 0 0 
J1348+6031  1661080049132694912 20170325 0 0 
J1349+0103  3663992138716271232 20170522 0 0 
J1349+0247  3665076433275547904 20160607 1 1 
J1349+0844  3722076078132240000 20170407 0 0 
J1349+1032  3727036765358820224 20170322 0 0 
J1349+2458  1444234434622327424 20160226 0 0 
J1349+2637  1451332709892733312 20160223 0 0 
J1349+4533  1502931691073220096 20160225 1 0 
J1349+5435  1561409560593799680 20160514 0 0 
J1350+0330  3665702158470878080 20170424 0 0 
J1350+1234  3728506984203947520 20170221 0 0 
J1350+3644  1495487688115551744 20160209 0 0 
J1350+4621  1503817382049256320 20160314 0 0 
J1350+6225  1664668614567744384 20170329 0 0 
J1351+1240  3728502998474318336 20160527 0 0 
J1351+2026  1250042161258008704 20160319 0 0 
J1351+3107  1457045428713032704 20160209 0 0 
J1351+3142  1457356414409307648 20160127 0 0 
J1351+4156  1501955152948739200 20160222 0 0 
J1352+1140  3727269999262988928 20170304 0 0 
J1352+1903  1245220287374300416 20160320 0 0 
J1352+2806  1451959122282846592 20160222 0 0 
J1352+3043  1456996912762468352 20160216 0 0 
J1352+3320  1458635391248101760 20160124 0 0 
J1352+3331  1458661539009007232 20160124 0 0 
J1352+3614  1495224870476726016 20160208 0 0 
J1352+5636  1657836867788496640 20160605 0 0 
J1352+6537  1671341275758077184 20160618 1 0 
J1353+1038  3726851806887396096 20170308 0 0 
J1353+1737  1244739354116472320 20160509 0 0 
J1353+1901  1245172836575645440 20160320 0 0 
J1353+2714  1451094287667976448 20160223 0 0 
J1353+3418S 1458839281935003520 20160129 1 1 
J1353+3549  1483190406473070464 20160208 0 0 
J1353+3804  1495680858564571264 20160216 0 0 
J1353+4538  1502966085171735552 20160225 0 0 
J1353+6100  1661198658949878400 20170327 0 0 
J1353+6342  1664907346029774592 20170329 0 0 
J1354+1959  1249788277151242880 20160319 0 0 
J1354+5901  1659241356453516032 20170309 0 0 
J1355+0518  3671980541664256768 20170415 0 0 
J1355+0518  3671980541664256768 20170416 0 0 
J1355+2143  1250608444105981440 20160317 0 0 
J1355+3926  1496930968925861248 20160221 0 0 
J1355+5301  1561069296104659072 20160511 1 0 
J1355+5403  1561226423188168064 20160513 0 0 
J1355+5843  1659180608436071424 20170309 0 0 
J1355+6824  1674284874544816896 20170501 1 1 
J1356+0441  3671882822568312320 20170415 0 0 
J1356+1241  3727805908102205440 20160628 1 0 
J1356+4032  1497094418201167744 20160222 0 0 
J1356+4105  1498667956779016448 20160222 0 0 
J1356+6158  1661632210128361088 20170327 0 0 
J1357+0041  3660809499230704128 20170520 1 0 
J1357+0733  3720986354734873600 20170407 0 0 
J1357+0749  3721041678208462464 20170407 0 1 
J1357+1118  3727325730758489088 20170304 0 0 
J1357+3132  1457107894717501056 20160209 0 0 
J1357+3400  1458031450126625280 20160129 0 0 
J1357+3712  1495383062712347136 20160213 0 0 
J1357+4805  1509634004718923264 20160317 0 0 
J1358+0052  3660842695033255552 20170520 0 0 
J1358+0119  3664244648433770880 20170514 0 0 
J1358+1234  3727747870210462464 20160628 0 0 
J1358+2114  1250342156133747840 20160318 0 0 
J1358+2822  1451265158646975744 20160222 0 0 
J1358+3140                      20160208 0 0 
J1358+5306N 1513041185094395648 20160511 0 1 
J1358+5409  1561239273730359680 20160513 0 0 
J1359+3033  1454000193820969088 20160218 0 0 
J1359+3729  1483759816057436288 20160216 0 0 
J1359+3758  1495819912426086144 20160218 0 0 
J1400+0531  3672046443642463488 20170415 0 0 
J1400+2004  1246840142879804160 20160319 0 0 
J1400+2133  1250458635646761856 20160318 0 0 
J1400+2446  1257858761218634240 20160227 0 0 
J1400+3105  1454405741812927232 20160213 0 1 
J1400+4407  1499638138352255104 20160225 0 0 
J1400+4843  1509764503005073280 20160318 0 0 
J1401+0818  3722560653522225408 20170406 0 0 
J1401+1227  3727555356890118400 20170222 0 0 
J1401+1948  1246631716706848000 20160320 0 0 
J1401+2621  1258607322478861056 20160225 0 0 
J1401+3753  1483888149680056832 20160216 0 0 
J1402+0105  3661187220130006400 20170520 0 1 
J1402+1341  1229977414080680192 20160520 0 0 
J1402+2517  1258289907215581184 20160226 0 0 
J1402+3007  1453741499350787840 20160218 0 0 
J1402+3055  1454200820333082240 20160216 0 0 
J1402+4620N                     20160314 1 0 
J1402+4620S 1508886435596604672 20160213 1 1 
J1402+6006  1660869664454831232 20170322 0 0 
J1403+0451  3672123753053086976 20170421 1 0 
J1403+0936  3723538840914070400 20170325 1 0 
J1403+1914N 1245800382837193984 20160320 1 1 
J1403+1950  1246955969557810432 20160320 0 0 
J1403+2440  1258193695652447488 20160227 0 0 
J1403+3008  1454101555048943360 20160218 0 0 
J1403+3601  1483393369448008448 20160208 0 0 
J1404+5020E 1511457269875245312 20160320 0 1 
J1404+5020W 1511457269875245312 20160320 0 0 
J1404+5237  1512861552382148736 20160321 0 0 
J1404+7026  1674900154380236800 20170522 0 0 
J1405+0459  3671402645224566784 20170416 1 1 
J1405+1605  1231443200519479936 20160512 0 0 
J1405+5511  1609419770180176128 20160517 0 0 
J1405+6641  1671642198347494912 20170422 0 0 
J1406+0914  3723077832008544384 20170326 0 0 
J1406+1235  1226619849166883712 20170222 0 0 
J1406+1740  1245387516221133824 20160509 0 0 
J1406+3545  1482615121373828480 20160208 0 0 
J1406+3836  1485400665363422464 20160221 0 0 
J1406+4535  1505791486457620480 20160227 0 0 
J1406+5036  1511440845920310144 20160320 0 0 
J1406+6918  1674396371895680000 20170514 0 0 
J1407+0356  3670693082267624320 20170424 0 0 
J1407+3923  1485573971588038784 20160221 0 0 
J1407+4956  1511388962715433856 20160319 0 0 
J1407+5115  1511884945538465152 20160321 1 0 
J1408+0401  3671070627072728576 20170423 0 0 
J1408+0730  3674256668172725376 20170407 0 0 
J1408+1617  1232939223527986432 20160511 0 0 
J1408+2811  1260408150726234624 20160222 0 0 
J1408+2919  1453056641045591808 20160222 1 1 
J1408+3534  1482573924047622784 20160208 0 0 
J1409+0612  3673821669589275520 20170411 0 0 
J1409+2054  1253129654332567552 20160319 0 0 
J1409+4138  1498145551317166336 20160222 0 0 
J1409+4453E 1505522965101964288 20160227 0 1 
J1409+4530  1505590859944940544 20160227 0 0 
J1410+0544  3671537507197748352 20170411 0 0 
J1410+1006  3723252521214087040 20170321 0 0 
J1410+1555  1232119224076340864 20160512 0 0 
J1410+2507  1257529835443159296 20160227 0 0 
J1410+2658  1259999544717651456 20160225 0 0 
J1411+0649  3673974265482973056 20170408 0 0 
J1411+1803S 1233778180964226944 20160509 0 0 
J1411+3749  1484357503706262528 20160218 0 0 
J1411+4406  1504702385830404480 20160226 0 0 
J1411+5554  1609805561322225280 20160527 0 0 
J1412+0204  3667211135100794496 20170430 0 0 
J1412+1008  1225071530636576768 20170318 0 0 
J1412+1909  1245969741988003072 20160321 0 0 
J1412+6036  1660484594866969856 20170322 0 0 
J1413+0023  3666001947188176768 20170520 0 0 
J1413+0506W 3671255551184740992 20170414 0 1 
J1413+2209  1253331487730950912 20160318 1 1 
J1413+2447  1257273099478139008 20160227 0 0 
J1413+3319  1478943474093702144 20160129 0 0 
J1413+3559  1482457719412409472 20160213 0 0 
J1413+3653  1484254218332851584 20160213 0 0 
J1413+6301  1667620872007807616 20170329 0 0 
J1414+1024  1225091734162784000 20170304 0 0 
J1414+1923  1245994240481537152 20160321 0 0 
J1414+2138  1252548394934462592 20160318 0 0 
J1414+2327  1254117329307682432 20160316 0 0 
J1414+2628  1259210645124611200 20160226 0 0 
J1414+3902  1485645856456381824 20160221 0 0 
J1414+3931  1485711517916387840 20160221 0 0 
J1414+4559  1506035474958264064 20160314 0 0 
J1414+4952  1508526143674129280 20160320 0 0 
J1415+0053  3666047881862709760 20170521 0 0 
J1415+0439  3668176368871118208 20170415 0 0 
J1415+0625  3673148669689507968 20170409 0 0 
J1415+0712  3673624208468512896 20170407 0 0 
J1415+1234E 1226722378626314240 20170222 0 0 
J1415+1523  1231853730673656960 20160513 0 0 
J1415+2726  1260447801864369024 20160223 0 0 
J1415+2821  1260577509876786048 20160222 0 0 
J1415+3616  1483977656798789120 20160213 0 0 
J1415+3914  1485642489202054016 20160221 0 0 
J1415+4500  1505105593069066880 20160227 0 0 
J1415+4847  1508045141696829568 20160318 0 0 
J1415+5927E 1660170581217926272 20160607 0 1 
J1415+6332  1667659286195326976 20170414 0 0 
J1416+0705  3673607543995396224 20170408 0 0 
J1416+0738  3674414654249709568 20170407 0 0 
J1416+1447  1231746425210704384 20160517 0 0 
J1416+2323  1253928453825900032 20160213 0 0 
J1416+3600  1480967709357977728 20160213 0 0 
J1416+4545  1505271829774228608 20160314 0 0 
J1417+0624  3672963127101819520 20170409 0 0 
J1417+0803  3674535978485851264 20170405 0 0 
J1417+1035  1225145747671533056 20160607 0 0 
J1417+1119E 1225258825570573696 20170304 0 0 
J1417+2054  1252252282709273728 20160319 0 0 
J1417+2056  1252253931976731904 20160319 0 0 
J1417+2126  1252845537951676800 20160318 0 0 
J1417+3038  1477227136439347584 20160221 0 0 
J1417+3142                      20160212 1 0 
J1417+3322  1478163267515722496 20160129 0 0 
J1417+3657  1484103104203789696 20160213 0 0 
J1417+4327  1504405689489608832 20160226 0 0 
J1417+6838  1673743124550353408 20170501 0 0 
J1417+6838  1673743124550353408 20170513 0 0 
J1417+7031S 1674198975199225344 20170521 2 1 
J1418+0652  3673540886102990976 20170409 0 0 
J1418+1244W 1226810992390855168 20170222 0 1 
J1418+1656  1232636754751180800 20160511 0 0 
J1418+1812N 1233620267901771264 20160321 1 0 
J1418+1859  1239900128566931712 20160321 0 0 
J1418+2329  1253897736219854464 20160317 0 0 
J1418+3635  1484080254977820800 20160213 1 0 
J1418+3838  1484835649915619072 20160206 0 0 
J1418+4939  1508479929826125312 20160319 0 0 
J1418+6555  1668511407706696192 20170421 0 0 
J1418+6914W 1673973472236334464 20170514 0 0 
J1419+0301  3667001437617539456 20170423 0 0 
J1419+2740  1259765898496552064 20160225 0 1 
J1419+3048  1285173103953605632 20160221 0 0 
J1419+3714  1484127843215483648 20160216 0 0 
J1419+4943  1508474982023824512 20160319 0 0 
J1419+5134  1607796169463987712 20160321 0 0 
J1420+1305  1226099814526747392 20160707 0 0 
J1420+1936  1240040625535431680 20160320 0 0 
J1420+3130  1477745350013891200 20160216 0 0 
J1421+0425  3669423833532358144 20170422 0 0 
J1421+0431  3669426376153000704 20170421 0 0 
J1421+1053  1177508100728046848 20170312 0 0 
J1421+1851  1239674659961563776 20160321 0 0 
J1421+2735  1259754903380357504 20160225 1 1 
J1421+2856  1284665438819288320 20160222 0 1 
J1421+3352  1478283354800690432 20160206 0 0 
J1421+3739  1484535762028915712 20160218 0 0 
J1421+3739  1484535762028915712 20160221 0 0 
J1421+4736  1506988236144737280 20160317 0 0 
J1421+5327  1608426361424522752 20160512 0 0 
J1422+0301  3666966115806565376 20170424 0 0 
J1422+0312  3668482239261982464 20170423 0 0 
J1422+0918  1176776543243593088 20170326 0 0 
J1422+1126  1225592767867714176 20170304 0 0 
J1422+1624  1232349301180166016 20160509 0 0 
J1422+2030  1240485274909010944 20160319 0 0 
J1422+3104  1285520687067057536 20160218 0 0 
J1422+3512  1480717226865294336 20160208 0 0 
J1422+3540  1480783953477246080 20160213 0 0 
J1422+4702  1506903161432614528 20160317 0 0 
J1423+0114E 3654495420564549504 20170514 0 0 
J1423+2101  1240574232271709440 20160319 0 0 
J1423+2249  1254536999151997696 20160317 0 0 
J1423+6055  1666359216774914432 20170325 0 0 
J1423+6308  1667201648840109824 20170329 0 0 
J1423+6504  1668269308990258304 20170412 0 0 
J1424+0424  3668708326340476544 20170421 0 0 
J1424+0853  1175938925836488448 20170326 0 0 
J1424+0933  1176759986144535424 20170326 0 0 
J1424+2013  1240274374834985216 20160320 0 0 
J1424+2535  1256233717392490624 20160226 0 0 
J1424+3433  1479831604609254528 20160208 0 0 
J1424+3717  1481465959924084864 20160218 0 0 
J1424+4152  1492015155517233792 20160225 0 0 
J1424+4338W 1492820410345385344 20160226 0 1 
J1424+6044  1666345094922438272 20170326 0 0 
J1424+6645  1670151363659618048 20170422 0 0 
J1424+7304  1699624494396389888 20170603 0 0 
J1425+1048  1177459619137238144 20170312 0 0 
J1425+1244  1227318451367485440 20170222 0 0 
J1425+1911  1239042024162885760 20160321 0 0 
J1425+2149  1252742115139309824 20160318 0 0 
J1425+2337E 1254694882149817728 20160207 0 0 
J1425+3238  1477922783707507456 20160206 0 0 
J1425+3431                      20160207 0 0 
J1425+6541  1669793988020855168 20170421 0 0 
J1425+7057  1698244298065878784 20170522 0 0 
J1426+1317  1227466610559248768 20160705 0 0 
J1426+1458W 1228950332781424896 20160517 0 0 
J1426+2408  1254789096552470400 20160315 0 0 
J1426+3827  1481680467770391296 20160221 0 0 
J1426+5430  1608550262641074048 20160520 0 0 
J1426+5550  1610373699596357632 20160628 0 0 
J1427+1302  1227446544472033152 20170222 0 0 
J1427+1305  1227447781422617600 20160708 0 0 
J1427+1334  1227665793962626944 20160628 0 0 
J1427+3109  1285428323794577024 20160218 0 0 
J1427+3109  1285428323794577024 20160221 0 0 
J1428+0518  3669916071144145920 20170416 0 0 
J1428+0519  3669916380381791104 20170416 0 0 
J1428+1216  1179212309391404288 20170227 0 0 
J1428+1424  1228155763831706496 20160520 0 0 
J1428+3301  1287297051186232704 20160206 0 0 
J1428+4746  1507149108439611648 20160317 0 0 
J1428+5126  1604659262788978176 20160321 0 0 
J1428+6349E 1667336781395236096 20170412 0 0 
J1428+7132  1698357066727291520 20170522 0 0 
J1429+1531  1229089524081628416 20160517 0 0 
J1429+2934  1284379875033869952 20160222 0 0 
J1429+6502  1668960489487938816 20170412 0 0 
J1430+3330  1287410781917419264 20160206 0 0 
J1430+3509  1480098236178873984 20160208 0 0 
J1430+7202  1698411252034685952 20170603 0 1 
J1431+0758  1172607474323871616 20170406 0 1 
J1431+1438  1228139885339686528 20160520 1 1 
J1431+2447E 1255242919976781824 20160314 1 1 
J1431+3214  1287014133096525056 20160208 1 1 
J1431+3249  1287232970274141184 20160206 0 0 
J1431+4342  1494078698324658944 20160225 1 1 
J1431+4606  1494932778340705408 20160316 0 0 
J1431+6520  1668994952305530240 20170421 0 0 
J1431+7245  1699558347604685568 20170603 0 0 
J1431+7245  1699558347604685568 20170604 0 0 
J1431+7245  1699558347604685568 20170606 0 0 
J1432+1345  1227847041582630784 20160704 0 0 
J1432+1600W 1235125877277843840 20160513 0 0 
J1432+2528  1255347029984125184 20160314 0 0 
J1432+2824  1280693109466536448 20160223 0 0 
J1432+4400  1494108007181491712 20160227 0 0 
J1432+4939  1603611493015735296 20160320 0 0 
J1432+6027  1618247749039421824 20170325 0 0 
J1432+7349  1699770557644460160 20160707 0 0 
J1433+0920E 1176167040139596032 20170326 0 0 
J1433+1412  1227958573293209088 20160628 0 0 
J1433+2318  1242796310911557248 20160317 0 0 
J1433+2731  1280413489915667968 20160226 0 0 
J1433+3526  1480208256060890112 20160213 0 0 
J1433+3630  1480480522627449472 20160216 0 0 
J1433+4417  1493461352609320448 20160313 1 1 
J1433+5633  1610688572239106688 20170222 0 0 
J1433+6100  1618370615167692544 20160607 1 1 
J1433+6204  1618861104728569984 20170327 0 0 
J1434+2349  1242850015182658176 20160317 0 0 
J1434+2559  1279362906555263616 20160311 0 0 
J1434+3107  1286087004274857216 20160221 0 0 
J1434+3339E 1287752970550730624 20160206 0 0 
J1434+3339W 1287752833111778560 20160207 0 0 
J1434+3940W 1488164528357873664 20160222 0 0 
J1434+6708  1670356422578282880 20170422 0 0 
J1434+6708  1670356422578282880 20170423 0 0 
J1435+0351  3656759143207580032 20170422 0 0 
J1435+0609E 1171326130960814848 20170412 0 0 
J1435+0609W                     20170412 1 0 
J1435+0959  1176265480790092800 20170326 0 0 
J1435+1005  1177769372178553344 20170326 0 0 
J1435+1202  1179014569097133824 20170302 0 0 
J1435+1653  1235307193617100160 20160513 0 0 
J1435+1726  1235750846558950528 20160512 0 0 
J1435+2233  1242518890383824384 20160318 0 0 
J1435+2546  1279321262552350976 20160314 1 0 
J1435+2734  1280407889278324096 20160226 0 0 
J1435+3453  1287978336074439808 20160208 0 0 
J1435+3511  1480140258138628864 20160208 0 0 
J1435+5023  1603749176399142656 20160320 0 0 
J1435+5910  1617927413198461440 20170309 0 0 
J1436+1102N 1178132588972880768 20170309 0 0 
J1436+2550  1279348196291649536 20160313 0 0 
J1436+3259  1287484174318341632 20160206 0 0 
J1436+3922  1487960328432891392 20160222 1 1 
J1436+4040  1488323510866897536 20160222 0 0 
J1436+4507  1494633127062440832 20160314 0 0 
J1436+5820  1611087248282119424 20160607 0 0 
J1437+0507  1170950991337147008 20170421 0 0 
J1437+1301  1179513747376192256 20170222 0 0 
J1437+1950  1240763623149199872 20160320 0 0 
J1437+2652  1279558241667996160 20160227 0 0 
J1437+5330  1606693737257759104 20160513 0 0 
J1437+6745  1670501214514742912 20170423 1 0 
J1438+0320  3656571435956826112 20170423 0 0 
J1438+0516  1170989783481773056 20170416 0 0 
J1438+1327  1179624690675615744 20160707 0 0 
J1438+1850  1236153611412130176 20160321 0 1 
J1438+6205  1618826057795478400 20170327 0 0 
J1438+6318  1667079912286920832 20170408 0 0 
J1439+2221  1241714597628492544 20160318 0 0 
J1439+3410  1287688992718197248 20160208 0 0 
J1439+4201  1489958278499427200 20160226 0 0 
J1439+4752S 1591027895584902784 20160317 0 0 
J1439+7209  1698718909132007680 20170603 0 0 
J1440+1514  1234132331083115904 20160520 0 0 
J1440+1526  1234148651958885376 20160520 0 0 
J1440+1825  1235928447751032192 20160509 0 0 
J1440+5751  1610862329435539968 20170308 0 0 
J1440+5840E 1617113671514639616 20170309 0 1 
J1440+6358  1668601086624284800 20170412 0 0 
J1441+0627  1171574685013520640 20170411 0 0 
J1441+1337  1185644383694424192 20160707 0 1 
J1441+1856  1237465260064668160 20160505 0 0 
J1441+2231  1241803898588319616 20160318 0 0 
J1441+2258  1242583521051827968 20160317 1 1 
J1441+2839  1280908545026574592 20160223 0 0 
J1441+3032  1282898008237550848 20160221 0 0 
J1441+3720  1486393833600167552 20160221 0 0 
J1441+5411  1606833065997175040 20160520 0 0 
J1442+0155  3655333420223782144 20170430 0 0 
J1442+1119  1178287203500006656 20170314 0 0 
J1442+1641  1234676554979262464 20160513 0 0 
J1442+1804  1235108800487949056 20160511 0 0 
J1442+2630  1279664997375460096 20160313 0 0 
J1442+3110  1282953911531978496 20160218 0 0 
J1442+3255  1286685928878628736 20160206 0 0 
J1442+6603  1669449084967071872 20160628 1 1 
J1442+7115  1698115036730171520 20170522 0 1 
J1443+0143  3655288134088581632 20170501 0 0 
J1443+0246  3655673341115365888 20170424 0 0 
J1443+1111  1178281504078969600 20170318 0 0 
J1443+1120  1178288204227956224 20170309 0 0 
J1443+1856  1237471273018868608 20160505 0 0 
J1443+2118  1241339286206369536 20160319 0 0 
J1443+3204  1286395520370652288 20160208 0 0 
J1443+3533  1293887901835485440 20160216 0 0 
J1443+4335  1490511848243717632 20160313 0 0 
J1443+6644  1669544020924221312 20170422 0 0 
J1444+1105  1175286709282958080 20170318 0 0 
J1444+2245  1241789295699616512 20160318 0 0 
J1444+2406  1266703748148548736 20160317 0 0 
J1444+2855E 1281660782778362112 20160225 0 0 
J1444+4218  1490024352275787520 20160226 0 0 
J1445+3316  1286617862236026240 20160206 0 0 
J1445+4922  1591776349469732480 20160319 1 1 
J1446+0034  3651948951634650752 20170520 0 0 
J1446+1705  1234756368356786560 20160513 1 0 
J1446+1845  1236749512354588416 20160509 0 0 
J1446+3637  1294324682829812608 20160221 0 0 
J1446+4633  1590096093840214272 20160317 0 0 
J1446+6814  1694499224022736256 20170423 0 0 
J1447+0223  3655424576609667968 20170430 0 0 
J1447+1839  1236732779161998848 20160509 0 0 
J1447+3023  1282659345494926336 20160222 0 0 
J1447+3329  1292617794108155904 20160207 0 0 
J1447+4245  1490227830646467584 20160227 0 0 
J1447+4326  1490460858391928448 20160314 0 0 
J1448+0031  3651890093402880384 20170520 0 0 
J1448+1006  1174910745025793152 20170320 0 0 
J1448+1112  1175326772737862144 20170318 0 0 
J1448+1517  1186248118657270400 20160520 0 0 
J1448+2657  1267742889716353024 20160311 0 0 
J1448+3707  1294362341103072384 20160221 0 0 
J1448+4249  1490240749908078848 20160311 0 0 
J1448+5807  1613926633982491776 20170309 0 0 
J1448+6620  1669285670051614336 20170421 0 0 
J1449+0117  3652095427199411200 20170511 0 0 
J1449+0117  3652095427199411200 20170513 0 0 
J1449+5119  1593535881608710784 20160505 0 0 
J1449+6507  1669150189603135360 20170422 0 0 
J1450+0720  1161184270065899264 20170409 0 0 
J1450+1135  1175367214150013440 20170309 0 0 
J1450+1855E 1236722608679522560 20160509 0 0 
J1450+1925  1237166295981084416 20160503 0 0 
J1450+3148  1283234596239543296 20160216 0 0 
J1450+3218  1283453536492339328 20160207 0 0 
J1450+4341  1490393238426781312 20160314 0 0 
J1450+5340  1606191638400758400 20160517 0 0 
J1450+6246  1620276004395334528 20170408 0 0 
J1451+0259  1154562873604819584 20170424 0 0 
J1451+2521  1267341739770671616 20160316 0 0 
J1451+3106  1283125607149311360 20160221 0 1 
J1451+3918  1296328370973241088 20160225 0 0 
J1451+4415  1586487187440111104 20160314 0 0 
J1451+5147E 1593596767064562304 20160509 0 0 
J1451+5313                      20160517 0 0 
J1451+6307                      20170408 1 0 
J1452+0010  3651079615894552448 20170520 0 0 
J1452+0146  1154140420621209472 20170511 0 0 
J1452+0302  1154565347505844736 20170424 0 0 
J1452+0523  1158503591997923072 20170416 0 0 
J1452+1223  1181472011945052928 20160609 0 0 
J1452+2939  1282130858359033216 20160225 0 0 
J1452+4119  1489294551432850560 20160226 0 0 
J1452+4856  1590840394493026560 20160319 0 0 
J1452+5018  1593222623873504896 20160321 0 0 
J1453+0553  1159297164515312768 20170412 0 0 
J1453+1134  1181168684174651392 20170304 0 0 
J1453+1716  1188269570784845184 20160513 0 0 
J1453+1739  1188333136300851328 20160513 0 0 
J1453+2333  1266092694561970432 20160213 1 0 
J1453+3642  1293622507216590208 20160222 0 0 
J1453+3832  1296236424313287680 20160225 0 0 
J1453+6442  1621040508573587072 20170412 0 0 
J1454+0053                      20170520 1 0 
J1454+0340  1157989054915859200 20170423 0 0 
J1454+0728  1161238730251262720 20170409 0 0 
J1454+0956  1174189362317947776 20160609 0 0 
J1454+1102  1181076496996567936 20170319 0 0 
J1454+1606  1187851653287128576 20160520 0 0 
J1454+1634  1187937346474678912 20160520 0 0 
J1454+2612  1268897308205757952 20160314 0 0 
J1454+3532  1293234723208262144 20160221 0 0 
J1454+3714  1295162064013778688 20160223 0 0 
J1454+4041  1489029461755055488 20160226 1 1 
J1454+4108  1489063619631578496 20160227 0 0 
J1454+4849  1590798922288878592 20160319 0 0 
J1454+6054  1617626490610056704 20170325 0 0 
J1454+7237  1698675306624406400 20170603 0 0 
J1454+7247  1698678914396945664 20170603 0 0 
J1454+7314  1700204349341556736 20170604 0 0 
J1455+0327  1154968868273011712 20170430 0 0 
J1455+0419  1158055300491472640 20170421 0 0 
J1455+1224  1181507368115707520 20170302 0 0 
J1455+1528  1187050998371964032 20160628 0 0 
J1455+2651W 1269004819827175680 20160313 1 1 
J1455+4128  1489124191553929856 20160227 0 0 
J1455+4251  1489539398928232192 20160311 0 0 
J1455+5525  1612588734490106112 20160708 0 0 
J1456+1010  1174221660472794624 20170326 0 0 
J1456+1145  1181231150179021568 20170304 0 0 
J1456+1245E 1181918241867119360 20170301 0 0 
J1456+1245W 1181918138787904896 20170301 0 0 
J1456+1648  1188044308340155648 20160520 0 0 
J1456+1655  1188046335564722944 20160517 0 0 
J1456+1754  1188693088919917952 20160513 0 0 
J1456+3935  1296385408138285824 20160226 0 0 
J1456+4115  1489161166928240256 20160227 0 0 
J1456+6142  1619365471328486144 20170405 0 0 
J1457+1458  1185289103999821568 20160704 0 0 
J1457+2048  1261348679844468864 20160321 0 0 
J1457+3123  1288369418620225152 20160206 0 0 
J1457+3556  1293350137570915968 20160222 0 0 
J1457+4350  1585669116429371008 20160314 0 0 
J1457+5416  1606291659598970240 20160628 0 1 
J1458+4048  1296969695489031296 20160227 1 1 
J1458+4216  1585337849895646592 20160311 0 0 
J1459+1057  1180289074872422528 20170318 0 0 
J1459+2833S 1269778601135245056 20160227 0 0 
J1459+3618W 1294864680478203392 20160223 0 0 
J1500+0410  1155088951262930944 20170422 0 0 
J1500+1206  1181632918599718912 20170302 0 0 
J1500+1421E 1183690551531851776 20160707 0 1 
J1500+2126  1261489417333190656 20160320 0 0 
J1500+5234  1593845909527103488 20160513 1 1 
J1500+6021  1614539302477251200 20170325 0 0 
J1500+6832  1693808902519531904 20170501 0 0 
J1501+0532  1159745146784043264 20160609 0 0 
J1501+0709  1160612111702571776 20170411 1 0 
J1501+1720  1188423738635421184 20160517 0 0 
J1501+2554  1267985194591229312 20160316 0 0 
J1501+3527  1291763611011228800 20160223 0 0 
J1502+0744  1161411589804199936 20170411 0 1 
J1502+0803  1161515154346348544 20170408 0 0 
J1502+1813  1188586779889479936 20160513 0 0 
J1502+2556  1267985366389878656 20160316 0 0 
J1502+3211  1288875262685485824 20160208 0 0 
J1502+5902  1614216733253368064 20170308 0 0 
J1502+6043  1616052848952398208 20170326 0 0 
J1502+6222  1619501810770276608 20170407 0 0 
J1502+7400  1700351099783819136 20170607 0 0 
J1503+0346                      20170430 0 0 
J1503+0832  1161615553501890688 20170329 0 0 
J1503+1536  1186892638629689600 20160628 0 0 
J1503+1932  1212932819186820352 20160509 0 0 
J1503+2905  1269727130247339264 20160227 0 0 
J1503+3512  1291698842904366720 20160222 0 0 
J1503+3516  1291699289581024640 20160223 0 0 
J1503+3644  1294936045654429440 20160223 0 0 
J1503+5303  1593964450624567040 20160517 0 0 
J1503+5420  1600243795890600704 20160628 0 0 
J1503+6427  1620892452461263616 20170412 0 0 
J1503+7026  1695111789438813312 20170521 0 0 
J1504+1803  1188567126119115264 20160513 0 0 
J1504+2046  1261198630867505792 20160321 0 0 
J1504+2056  1261214367627757184 20160321 0 0 
J1504+2721  1268659573176206592 20160313 0 0 
J1504+2928  1275744757390360064 20160226 0 0 
J1504+3508  1291507459161464576 20160223 0 0 
J1504+3715  1294977105541872640 20160223 0 0 
J1504+4858  1589161955633082112 20160320 0 0 
J1504+6023  1615982823805660544 20160607 0 0 
J1504+6220W 1619316817938716032 20170407 0 0 
J1505+2529  1264920168489942528 20160316 0 0 
J1505+5504  1600405046142657408 20160708 0 0 
J1506+0134  1153521051977542528 20170513 0 0 
J1506+1334  1183335782938066048 20160714 0 0 
J1506+1932  1212832935427909888 20160511 0 0 
J1506+5340  1599991183094503680 20160628 0 0 
J1506+5456  1600358316898513152 20160707 0 0 
J1507+0615  1157249117950200960 20170412 0 0 
J1507+1403  1183479544082875776 20160708 1 0 
J1507+2621  1268362189640582016 20160316 0 0 
J1507+2912  1275687204828516736 20160227 0 0 
J1508+1523  1184185675361723776 20160628 0 0 
J1508+1653  1187436106611366784 20160520 0 0 
J1508+2151  1261740999337543936 20160320 1 1 
J1508+2929  1275788875293208576 20160227 0 0 
J1508+3827  1295519920688413056 20160226 0 0 
J1508+6221  1619631553141649152 20170407 1 1 
J1508+6425  1620129803708835584 20170414 0 0 
J1508+6626  1645270927351662336 20170422 0 0 
J1508+7342W 1700282616529308800 20170607 0 0 
J1509+0310  1155276250492687616 20160609 0 0 
J1509+0607  1157210463244589568 20170415 1 1 
J1509+0637  1157381299863688192 20170411 1 1 
J1509+1026  1168413692161700608 20170327 0 0 
J1509+1307  1182529295454331392 20170301 0 0 
J1509+1513W 1183980371630661504 20160705 0 0 
J1509+1617  1184396261903137664 20160628 0 0 
J1509+2304  1263554334530344192 20160319 0 0 
J1509+3254  1288794276781843200 20160220 0 0 
J1509+3506  1290802088092609408 20160223 0 1 
J1509+3724  1292319448498446080 20160225 0 0 
J1509+4715  1588689474870519936 20160319 0 0 
J1509+6146  1616224200967512576 20170406 0 0 
J1510+0657  1160416566135784704 20170411 0 0 
J1510+1101  1168561615131033984 20170318 0 0 
J1510+1648  1187446174014764032 20160603 0 0 
J1510+1921  1212774313804554752 20160512 0 0 
J1510+3810  1292493446213542912 20160226 0 0 
J1510+4001  1391744161829611136 20160309 0 0 
J1510+4001  1391744161829611136 20160309 0 0 
J1510+4624  1587841510887555584 20160318 0 0 
J1511+0244  1155189148555953536 20170430 0 0 
J1511+1645E 1184440281023422464 20160628 0 0 
J1511+1757  1211589731374380544 20160517 0 0 
J1511+2253  1263375182854075008 20160320 0 0 
J1511+2712  1265510808096430464 20160314 0 0 
J1511+2715  1271515073594557824 20160314 0 0 
J1511+3719  1292394936843533696 20160225 0 1 
J1511+3726  1292401671352254208 20160225 0 0 
J1511+3933  1391673002811376512 20160227 0 0 
J1512+0202  4420259192901726336 20170511 0 0 
J1512+1657  1208456947868819968 20160621 0 0 
J1512+3451  1290746528395616128 20160223 0 0 
J1512+3813  1292462075772432640 20160226 0 0 
J1512+4543                      20160317 1 0 
J1512+4552  1587625663011148928 20160318 0 0 
J1513+0207  4421712197517821056 20170513 0 0 
J1513+2533  1265109112691064320 20160317 1 1 
J1513+5329  1599280932942114176 20160520 0 0 
J1513+5333  1599284540714626560 20160628 1 1 
J1514+1130  1170092547633728256 20170309 0 0 
J1514+2039  1213331563950941312 20160509 0 0 
J1514+6433                      20170414 1 0 
J1515+1345W 1182832485786034560 20160715 1 0 
J1515+1401  1182861244887065856 20160714 0 0 
J1515+1811  1211664635603788800 20160517 0 0 
J1515+2322  1263462456589978752 20160320 0 0 
J1515+3151  1277969103769348736 20160221 0 0 
J1515+3318  1278393790136075904 20160220 0 0 
J1515+3922  1388737444204396672 20160227 0 0 
J1515+5511  1600572927824268672 20160708 0 0 
J1515+6440  1644123037212199168 20170416 0 0 
J1515+7127  1696760438404818944 20170522 0 0 
J1516+1257  1170359243627867904 20170304 0 0 
J1516+2904  1275112503842732032 20160311 1 1 
J1516+5215  1598843602192141056 20160513 0 0 
J1516+5355  1599270384502442752 20160705 0 0 
J1517+1202  1170045302993785600 20170309 0 0 
J1517+1349  1182815271557143168 20160715 0 0 
J1517+1517S 1183294624267310080 20160707 0 0 
J1517+2025  1212572866568082176 20160509 0 0 
J1517+2108  1214873182332113280 20160509 1 1 
J1517+2618  1271156113110345728 20160316 0 0 
J1517+3631  1291326761297369984 20160225 0 0 
J1517+4828  1588480189704812672 20160321 0 0 
J1517+6951  1694186825281851008 20170521 0 0 
J1518+1714  1208359434931229312 20160621 0 0 
J1518+2147                      20160505 0 0 
J1518+2339  1215819479590635776 20160320 0 0 
J1518+2422  1263988950860696832 20160319 0 0 
J1518+3913  1388694013495059584 20160309 0 0 
J1518+5107  1595723806667726464 20160511 0 0 
J1518+5149  1595804758211446528 20160512 0 0 
J1519+1755  1208956778982599424 20160520 0 0 
J1519+1828  1209049103599626240 20160520 0 0 
J1519+2304  1215715339519746944 20160320 0 0 
J1519+3001  1275308182551805568 20160227 0 0 
J1519+3325  1278363450487152640 20160220 0 0 
J1519+3403E 1278773259085826048 20160223 0 0 
J1519+3736  1387520353552220800 20160226 0 0 
J1519+4537N 1395453501745301760 20160318 0 0 
J1519+4537S 1395453501745301888 20160318 0 0 
J1519+6101  1616282131486852992 20170406 1 1 
J1519+6751  1645838309711074944 20170423 0 0 
J1520+1352  1170886910425608192 20160715 0 0 
J1520+2235                      20160505 0 0 
J1520+2453  1264079969807705600 20160318 0 0 
J1520+2501  1264085604804801920 20160318 0 0 
J1520+4011  1389122823029450240 20160311 0 0 
J1520+5821  1614686946273687040 20170314 0 0 
J1520+5831  1614701617881957760 20170325 0 0 
J1521+0914  1164145048721331968 20170408 0 0 
J1521+1151                      20170309 1 0 
J1521+1834  1209099784213717632 20160520 0 0 
J1521+1835  1209100608847430528 20160227 0 0 
J1521+1915  1212209477974860416 20160513 0 0 
J1521+2058  1214160733157163008 20160226 0 0 
J1521+2538  1270331861643972864 20160318 0 0 
J1521+2805  1271803489239303552 20160314 0 0 
J1521+3404  1278597264210509568 20160222 0 0 
J1522+0400  4422423856418798208 20170424 0 0 
J1522+2501  1270042002891940480 20160318 0 0 
J1522+2816  1271823898923983616 20160314 0 0 
J1522+3330  1278517038517383808 20160220 0 0 
J1522+6126  1616388131279550720 20170407 0 0 
J1522+6151  1616450872161722240 20170407 0 0 
J1523+0921  1164162125511318656 20170329 0 0 
J1523+1759  1208866172352466816 20160621 0 0 
J1523+1905S 1209145585745037440 20160517 1 1 
J1523+2026  1213884309061840128 20160511 0 0 
J1523+4826  1588337661213412096 20160321 0 0 
J1523+4833  1588340792245859328 20160503 0 0 
J1523+5329  1599384317099187712 20160707 0 0 
J1523+5828  1602705361906694784 20170318 0 0 
J1524+0608  1162169432484588672 20170416 0 0 
J1524+2011  1213772158875824896 20160512 0 0 
J1524+2454  1222008016366769152 20160319 0 0 
J1524+2558  1270241151938229632 20160317 0 0 
J1524+2950  1273706400268286976 20160311 0 0 
J1524+3942N 1388863407004882432 20160313 0 0 
J1524+4453  1394425561452193920 20160318 0 0 
J1524+5316  1596375782703460480 20160705 0 0 
J1525+0159  4421131552298990336 20170511 0 0 
J1525+6044  1615454061791972480 20170326 0 0 
J1525+6131  1615630980084758784 20170327 0 0 
J1526+0413  4428261472888378368 20170424 0 0 
J1526+0820  1163801691855978368 20170409 0 0 
J1526+1101  1168894286119034880 20170329 0 0 
J1526+2042  1213916229258841856 20160511 0 0 
J1526+2050  1213923994559719168 20160511 0 0 
J1526+3143  1277028643370595840 20160225 0 0 
J1526+4642  1395792907240617344 20160320 0 0 
J1526+5522                      20160715 0 0 
J1526+6941  1695612548265370112 20170521 0 0 
J1527+1427  1194910483578494464 20160714 0 0 
J1527+1922  1210663427187459840 20160520 0 0 
J1527+2749  1271079770069069568 20160316 0 0 
J1527+4623  1395726661665063040 20160319 0 0 
J1527+5440  1599600512869173632 20160708 0 0 
J1527+5951  1615212027498812928 20170326 1 0 
J1528+1045  1166243256209238784 20170327 0 0 
J1528+1045  1166243256209238784 20170329 0 0 
J1528+1302  1169802207845197568 20170309 0 0 
J1528+1813  1209591300270949888 20160606 0 0 
J1528+2104  1214297755497853056 20160509 0 0 
J1528+3431                      20160225 0 0 
J1528+3614  1375175346233286912 20160226 0 0 
J1528+4340E 1394070487915862912 20160317 1 1 
J1529+1227  1169706550333515520 20170319 0 0 
J1529+1617  1207571222533158528 20160708 0 0 
J1529+3421  1373978699624997248 20160225 0 0 
J1529+4252  1390976698417570688 20160124 0 0 
J1529+5724  1602355133093554560 20170308 0 0 
J1530+0738  1162770453028935552 20170411 0 1 
J1530+0926  1165479168642900992 20170329 0 0 
J1530+1721  1207801810737339776 20160705 0 0 
J1530+5114  1595201435565338240 20160513 0 0 
J1530+5511  1601136530612695168 20160714 0 0 
J1531+0100  4417767115437687424 20170520 0 0 
J1531+0712  1162689329686665728 20170412 0 0 
J1531+1517  1195428422274310656 20160714 0 0 
J1531+1900  1210486268376228480 20160520 0 0 
J1531+3358  1373895549058074496 20160223 0 0 
J1531+4702  1401772395070195840 20160321 0 0 
J1532+0832E 1164527159075749248 20170411 0 0 
J1532+1032  1165998516088408576 20170330 0 0 
J1532+3004  1273585557068107904 20160313 0 0 
J1532+6257  1640502104903879680 20170414 0 0 
J1533+1738  1209299964049528960 20160628 0 0 
J1533+1757  1209347071250859776 20160628 0 0 
J1533+1822  1209644764023885824 20160621 0 0 
J1533+2056  1211331758459727232 20160512 0 0 
J1533+2315  1220802676746724096 20160508 0 0 
J1533+2510  1222197579042816768 20160319 0 0 
J1533+4615  1400928519895549568 20160320 0 0 
J1534+0212  4424017323644423808 20170513 1 0 
J1534+0436  4427595924756992256 20170424 0 0 
J1534+0606  4428969730175795328 20170421 0 0 
J1534+1416  1193998747920687872 20170301 0 0 
J1534+1528  1195264217084837888 20160714 0 0 
J1534+1800  1209432042883668480 20160628 0 0 
J1534+2404  1220958704318520960 20160505 0 0 
J1534+2453  1222174901615446144 20160320 0 0 
J1534+4501  1394618079066421632 20160319 0 0 
J1534+4619  1400929894285124224 20160320 0 0 
J1534+4640  1400961642683381888 20160320 0 0 
J1534+5122  1595170236922937728 20160520 0 0 
J1535+1742  1209281375431039104 20160705 0 0 
J1535+2209  1217467067705592576 20160508 0 0 
J1535+3005  1273198391536532352 20160314 0 0 
J1535+6005E 1603272950424941440 20170326 0 0 
J1535+6254  1640580891783937664 20170414 0 0 
J1536+1502  1195189037977229312 20160715 0 0 
J1536+2315  1220650909781480960 20160508 0 0 
J1536+3717  1375534023248855296 20160311 1 1 
J1536+3927  1389408008858576384 20160314 0 0 
J1536+6231  1639806595079794304 20170414 0 0 
J1537+0434W 4427899252527238656 20170424 0 0 
J1537+0755  4430940776567033600 20170411 0 0 
J1537+1053                      20170327 1 0 
J1537+1447  1194418001152269568 20160715 0 0 
J1537+1825  1209425102216589440 20160627 0 0 
J1537+3541  1374498734265147264 20160311 0 0 
J1537+7539  1706877732087128192 20170607 0 0 
J1538+0612  4428937225863381248 20170415 0 0 
J1538+1033  1166045863807940736 20170327 0 0 
J1538+1418  1194336916465662208 20170304 0 0 
J1538+1615  1196912208919961600 20160713 0 0 
J1538+3707  1375473416963346176 20160313 0 0 
J1538+4728  1401148044263771776 20160505 0 0 
J1539+0926  1164878835294351360 20170408 0 0 
J1539+0958  1165182506661911296 20170408 0 0 
J1539+3204  1370278739918367872 20160223 0 0 
J1540+0451  4427840222496568064 20170424 0 0 
J1540+2126  1217160029083223552 20160513 0 0 
J1540+2459W 1221473653714472320 20160503 0 0 
J1540+3829E 1377192297234553728 20160314 0 0 
J1540+3959  1377895331841128192 20160316 0 0 
J1540+4329N 1391241478857408768 20160226 0 1 
J1540+5754  1602087436372064512 20170318 0 0 
J1540+5914  1602976116645055232 20170326 0 0 
J1541+0923  1164909930857246976 20170408 0 0 
J1541+1203E 1190299368033757312 20170320 0 0 
J1541+1203W 1190300231323060096 20170319 0 0 
J1541+1330  1191045700206852736 20170314 0 0 
J1541+1725  1197110056591551872 20160708 0 0 
J1541+2056  1216376695767203200 20160518 0 0 
J1541+4403  1397294943203235456 20160319 0 0 
J1541+4549  1397761033054254080 20160320 0 0 
J1541+5244  1596862660196033024 20160707 0 0 
J1541+5802  1602048231910589824 20170318 0 0 
J1541+5820  1602126091077681536 20170314 1 0 
J1541+6222  1639580439282179200 20170414 0 0 
J1542+0019  4416604347532187648 20170522 0 0 
J1542+1429  1194263180467201536 20170309 0 0 
J1542+2419  1221205682115225600 20160505 0 0 
J1542+2447  1221286908536772608 20160503 0 0 
J1542+4614  1397793984043345152 20160505 0 0 
J1542+6130  1639464406445868800 20170407 0 0 
J1542+6533  1641500667620665088 20170422 0 0 
J1542+6537  1641502179449156096 20170422 0 0 
J1543+1427  1194206418179409280 20170312 0 0 
J1543+2045  1216312889733095808 20160518 0 0 
J1543+2552                      20160319 0 0 
J1543+3643E 1375977302526807424 20160313 0 0 
J1544+0904  4431508399445081600 20170411 1 1 
J1544+1234  1190720244765239680 20170319 0 0 
J1544+1300  1190769413550916352 20170318 0 0 
J1544+1422  1194197072330571648 20170314 0 0 
J1544+1505  1195788477975819008 20170304 0 0 
J1544+2728  1224433813893517568 20160318 0 0 
J1544+4223E 1396188933288888960 20160318 0 0 
J1544+4256W 1396221167019817600 20160318 0 0 
J1545+2235  1217715041934320640 20160513 0 0 
J1545+3118  1369233791555033344 20160311 0 0 
J1545+4317  1396442581173331712 20160319 0 0 
J1546+0441N 4426270940229616256 20170424 1 1 
J1546+5135E 1404394970820238208 20160628 0 0 
J1547+0040  4422676469217232384 20170523 0 0 
J1547+1441  1192733038242666880 20170312 0 0 
J1547+2241  1217707925171095040 20160513 0 0 
J1547+3044W 1369142325931433472 20160314 1 1 
J1547+4507  1397434890417900544 20160503 0 0 
J1547+5550  1598355350310452096 20170308 0 0 
J1548+1750E 1197546390909694720 20160713 0 0 
J1548+1750W 1197546562708387584 20160713 0 0 
J1548+3334  1370171743692959744 20160227 0 0 
J1548+3746  1376126595589990272 20160314 0 0 
J1548+5939  1626972133288099456 20170329 0 0 
J1549+0017  4410595035453942784 20170602 0 0 
J1549+0744  4430353431203831040 20170416 0 0 
J1549+1436  1192662154102297088 20170314 0 0 
J1549+2503  1219843215409537024 20160505 0 0 
J1549+2904  1320751754041686400 20160318 0 0 
J1549+3112  1369273064736372096 20160313 0 0 
J1549+3448  1372546413929819904 20160311 0 0 
J1549+4048  1383806443791364608 20160317 0 0 
J1549+5102  1404213517041788800 20160627 0 0 
J1550+0057  4410702581435191296 20170528 0 0 
J1550+2536  1219897984832621440 20160320 0 0 
J1550+3437S 1372493465574231936 20160311 0 1 
J1550+3845  1376742390820976000 20160316 0 0 
J1550+5635  1598680737032400256 20170313 0 0 
J1551+0107                      20170520 1 0 
J1551+2931  1320795047312113152 20160317 0 0 
J1551+3040  1321160669287864320 20160314 0 0 
J1551+3758  1376472391996658688 20160316 0 0 
J1552+1356  1192379339094825472 20170316 0 0 
J1552+3315  1369929267019238144 20160226 0 0 
J1552+3414  1371712468720825600 20160227 1 1 
J1552+3415  1371712846677977216 20160309 0 0 
J1552+5821  1625864718920165760 20170326 0 0 
J1553+2212  1216786882321234176 20160513 0 0 
J1553+3014  1320931214954815360 20160316 0 0 
J1553+3436  1371753940925134592 20160313 0 0 
J1553+3445                      20160226 1 0 
J1553+4841  1402911282957526912 20160513 0 0 
J1553+6201  1627829821077234432 20170412 0 0 
J1554+3004  1320884279552183424 20160317 0 0 
J1554+5534  1597633555285996416 20170308 0 0 
J1555+0319  4424913975380838912 20170513 0 0 
J1555+1339  1191695747802161152 20170319 1 1 
J1555+1457  1192964554157222144 20170314 0 0 
J1555+2603W 1220245671024218752 20160320 0 0 
J1555+2702  1220466015734801920 20160320 1 1 
J1555+3512  1371891929634259584 20160311 1 1 
J1555+4434  1396842219290469888 20160505 0 0 
J1555+6127S 1627600985219320960 20170407 0 0 
J1556+1359  1191734853480913792 20170318 0 0 
J1556+1751  1202586586570696576 20160714 0 0 
J1556+2347  1218674395892254080 20160513 1 0 
J1556+3350  1371465216043638656 20160311 0 0 
J1556+4634  1398740629194811904 20160509 0 0 
J1556+6042  1626748657549250816 20170406 0 0 
J1557+0025E 4410750135311602944 20170602 1 1 
J1557+0025W 4410750135311732480 20170528 1 1 
J1557+2035E 1204364909188183296 20160628 0 0 
J1557+3443  1371805308733750400 20160311 0 0 
J1557+4353  1384740856876306176 20160503 1 1 
J1557+4657  1399505889287772800 20160512 0 0 
J1557+5951  1626646059370628224 20170406 0 0 
J1558+0506  4425760874211510400 20170424 0 0 
J1558+0605  4426703945950478976 20170423 0 0 
J1558+1205  4457805556487908224 20170327 0 0 
J1558+1600  1193159683112084096 20170309 0 0 
J1558+2350  1218685086067666176 20160513 0 1 
J1558+2614  1220178875693494912 20160503 0 0 
J1558+3524  1372215976327300480 20160314 0 0 
J1558+3902  1379636649022374528 20160317 0 0 
J1558+4239  1384344276775803904 20160320 0 0 
J1558+4927  1403048275233475200 20160226 0 0 
J1558+5723  1622653865793138176 20170326 0 0 
J1558+5819  1622951597221633408 20170326 0 0 
J1558+6741  1643246795164127616 20170501 0 0 
J1558+6953  1647043477534393728 20170521 0 0 
J1559+0159  4412687509158830592 20170522 0 0 
J1559+0740  4451193608954288128 20170421 0 0 
J1559+1204  4457778412294569344 20170327 0 0 
J1559+1459  1192275469604541184 20170316 0 0 
J1559+1712  1199480706740576384 20160729 1 1 
J1559+2321  1218423471019118336 20160514 0 0 
J1559+3844  1379568788539038848 20160317 0 0 
J1559+6009  1626660627899671168 20170406 0 0 
J1559+6907  1646926139027748096 20170521 0 1 
J1600+2745  1316671706908517120 20160319 0 0 
J1600+4019  1382797843737951616 20160318 0 0 
J1600+4157  1383515794764616960 20160319 0 0 
J1601+0425  4425473729877951616 20170501 0 0 
J1601+1606  1199108934371414400 20170309 0 0 
J1601+2518N 1219314693913587840 20160509 0 0 
J1601+2757  1316682014830137856 20160319 0 0 
J1601+2830  1319739722307538048 20160319 0 1 
J1601+3010  1320545217653492864 20160317 0 0 
J1601+3027E 1320567993864001024 20160316 0 0 
J1601+3027W 1320567787705570688 20160316 0 0 
J1601+3350  1323480192145380992 20160311 0 0 
J1601+5711  1622592331797245056 20160619 0 0 
J1601+6157  1627711383058853760 20170412 0 0 
J1601+7010  1647144220287436672 20170522 0 0 
J1602+2035  1205070452055788928 20160702 0 0 
J1602+3310  1323368832233198848 20160311 0 0 
J1602+4724  1398876006564544768 20160513 0 0 
J1602+6547  1642082309271554688 20170423 0 0 
J1603+7255  1702378152548881664 20170607 0 0 
J1604+1623  1199224589250592128 20170314 0 0 
J1604+2229S 1206116392554878720 20160517 1 1 
J1604+2331  1206795169186219264 20160517 0 0 
J1604+2751  1316457542660066560 20160320 0 0 
J1604+3408E 1323856706158158592 20160311 1 1 
J1604+4009  1380153247688639744 20160318 0 0 
J1604+4108  1383219648179779968 20160318 0 0 
J1604+4827  1400064922231603968 20160520 1 0 
J1604+4941  1400393671911675392 20160628 0 0 
J1604+5438  1429161367156559104 20170308 0 0 
J1605+0348  4413361715945082624 20170520 0 0 
J1605+0423  4425499705839530496 20170513 0 0 
J1605+0501  4425606942583089664 20170501 0 0 
J1605+1042  4456634920198397952 20170408 0 0 
J1605+1950  1203286116482915200 20160713 0 0 
J1605+3038  1321896311286129408 20160316 0 0 
J1605+4158  1383375881910050432 20160320 0 0 
J1605+6119  1626892006377948672 20170412 0 0 
J1606+0408  4413465825951903360 20170501 0 0 
J1606+0634  4450062894385603840 20170424 0 0 
J1606+0823  4451575895403432064 20160628 2 1 
J1606+2322  1206745420581778304 20160517 0 0 
J1606+2901  1317233145033878656 20160319 0 0 
J1606+4112  1380312711234352128 20160319 0 0 
J1607+0557  4449697134970678016 20170424 0 0 
J1607+2955  1318802624869544448 20160317 2 1 
J1607+3031  1321836387902373248 20160317 0 1 
J1607+4155  1384857679986869504 20160320 0 0 
J1607+4454  1386201523714252416 20160509 0 0 
J1607+4544  1386439877219221120 20160511 0 0 
J1608+0907  4451733915839761152 20170415 0 0 
J1608+2219  1206413333710288768 20160520 0 0 
J1608+5033  1400538949181977984 20160707 0 0 
J1608+5427  1429003209281230464 20170308 0 0 
J1609+1832  1199916422581126016 20160729 0 0 
J1609+1938  1201728280304844672 20160715 0 0 
J1609+5256  1428030622526979968 20160227 0 0 
J1610+0421  4437459677931284992 20170513 0 0 
J1610+0604  4449807262230635008 20170427 0 0 
J1610+3044  1321947576015786880 20160316 0 0 
J1610+3923  1379086377812316672 20160318 0 0 
J1610+4723  1398987538275161600 20160518 0 0 
J1610+6104  1628139711556150528 20170412 0 0 
J1611+0704  4450442260257203328 20170423 0 0 
J1611+1007  4453434551090208896 20170411 0 0 
J1611+3001                      20160318 0 0 
J1611+3228  1322662980128115072 20160311 0 0 
J1611+5821  1623129168349909248 20170329 0 0 
J1612+0222  4412169295585250560 20170523 0 0 
J1612+0731  4450565409856898688 20170423 0 0 
J1612+0939  4453267322243803136 20170414 0 0 
J1612+3158W 1322444142954346496 20160314 0 0 
J1612+4720  1398977402152360320 20160518 0 0 
J1613+0907  4453043056231323520 20170415 0 0 
J1613+2617  1315628167295604480 20160510 1 1 
J1613+3344  1322906315795297792 20160309 0 0 
J1613+3346  1322906861255829376 20160309 0 0 
J1613+5149  1424680204438648832 20160715 0 0 
J1614+0049  4408389380768183424 20170602 0 0 
J1614+0214  4412055049456215808 20170602 0 0 
J1614+0452  4437409993750034560 20170513 0 0 
J1614+1906  1201405126966213760 20160729 0 0 
J1614+2228  1205737958693031424 20160628 0 0 
J1614+5559  1429721430892001664 20170317 0 0 
J1614+6038  1625055478362341120 20170407 0 0 
J1615+0219  4412059413143460992 20170528 0 0 
J1615+0222  4412061406008080000 20170523 0 1 
J1615+1342  4464231274238618368 20170330 0 0 
J1615+1342  4464231274238618368 20170408 0 0 
J1615+1920  1201509065174246912 20170308 0 1 
J1615+3157  1319412033482542336 20160314 0 0 
J1615+6155  1628379611250711296 20170414 0 0 
J1616+3220  1322514541766841856 20160311 0 0 
J1616+5839  1622414004755801856 20170405 0 0 
J1616+6715  1642642957122493824 20160705 0 0 
J1617+0136  4408956110295105536 20170602 0 0 
J1617+0136  4408956110295105536 20170603 0 0 
J1617+0409  4436551790565201408 20170521 0 0 
J1617+2648  1303752032965630336 20160513 0 0 
J1617+5350  1428493276403534592 20170309 0 0 
J1617+5516  1429437378934511616 20160628 0 0 
J1617+5807  1622329651597967616 20170405 0 0 
J1617+6855  1643740991281128704 20170521 0 0 
J1618+0346  4436474137556433152 20170522 0 0 
J1618+1150  4454055809519904768 20170408 0 0 
J1618+2804  1317390512635514752 20160509 0 0 
J1618+4513  1385848924078930816 20160513 0 0 
J1618+4620  1386726471796473088 20160518 0 0 
J1618+5041  1424409312261006464 20160713 0 0 
J1618+6128E 1628210320820248320 20170412 0 0 
J1618+6826  1643523322338628736 20170521 0 0 
J1619+0140  4408913744737288320 20170603 0 0 
J1619+0238  4436056220061737856 20170602 0 0 
J1619+0258  4436101815434645632 20170522 0 0 
J1619+1957  1201927669866633088 20160729 0 0 
J1619+5041  1424408006590937088 20160713 0 0 
J1620+0443  4436973899952604544 20170521 0 0 
J1620+3757  1330723637309985792 20160318 0 0 
J1620+5143  1424537371006017920 20160715 0 0 
J1620+5145  1424537061768367616 20160715 0 0 
J1621+0125  4408715385964294784 20170603 0 0 
J1621+1912  1201075582714891904 20170308 0 0 
J1621+2052  1202149290178924160 20160724 0 0 
J1621+4000  1380523095912348160 20160505 0 0 
J1622+4646  1410008458716412672 20160520 0 0 
J1622+6916  1649757450188860800 20170522 0 0 
J1623+0826  4452010786612163840 20170422 0 0 
J1623+1538  4464942482165995264 20170319 0 0 
J1623+4759  1410888583414796672 20160702 0 0 
J1623+4955  1423387556721315328 20160713 0 0 
J1624+0211  4432790807961579520 20170602 0 0 
J1624+2244W 1298691805576953088 20160708 0 0 
J1624+3523  1329245721884056576 20160316 0 0 
J1624+3801  1332046452877905408 20160320 0 0 
J1624+4253  1381442287633262720 20160511 0 0 
J1624+4821  1411178510887026048 20160226 0 0 
J1624+5217S 1424938349152704512 20170308 0 0 
J1624+5230  1425143648589118080 20170309 0 0 
J1625+1341  4463670454588634880 20170408 0 0 
J1625+1431  4463863178361046784 20170407 0 0 
J1625+1540  4465690291808411008 20170320 0 0 
J1625+1831  1200784899329004160 20170312 0 0 
J1625+2311  1299084090708066304 20160702 0 0 
J1625+2601                      20160519 1 0 
J1625+2657  1305035575352515840 20160517 0 0 
J1625+2658  1305036228187622912 20160514 0 0 
J1625+3807  1332007110977460736 20160503 1 1 
J1625+3954  1332480446437685120 20160509 0 0 
J1625+4854                      20160708 0 0 
J1625+5418  1428427236986209024 20160628 0 0 
J1625+6716  1642599182815790720 20170520 0 0 
J1626+1633N 4466604157769153024 20170320 0 0 
J1626+3844  1332165921688340224 20160508 0 0 
J1626+6608E 1642301524402771200 20170514 0 0 
J1626+6608W 1642301764920930688 20170501 1 0 
J1627+1156  4459864151492035712 20170411 0 0 
J1627+2557  1304132979385254016 20160519 0 0 
J1627+3335  1325842595956900480 20160316 0 0 
J1627+4809E 1410951427376439936 20160705 0 0 
J1627+5451  1428478673514581248 20170317 0 0 
J1628+1035  4458881772212886400 20170421 0 0 
J1628+1533  4465641500980123904 20170329 0 0 
J1628+4939  1411675971179135488 20160713 0 0 
J1629+2228  1298756711122777856 20160715 0 0 
J1630+1249  4460362195899610112 20170408 0 0 
J1630+1522                      20170407 1 0 
J1630+1807  4467237888783889792 20170314 0 0 
J1630+1831  4467443806695714816 20170314 0 0 
J1630+3352  1325864929786937216 20160317 0 0 
J1630+4109  1332986088643111296 20160513 0 0 
J1631+1733  4467057362718750080 20170317 0 0 
J1631+4051  1332966881549315456 20160510 0 0 
J1631+4134  1357066183565173504 20160513 0 0 
J1631+4710  1409902905599851392 20160702 0 0 
J1631+6843  1649494288953005824 20170522 0 0 
J1631+7303  1654590662786702720 20170607 1 1 
J1632+0950  4446574040918651904 20170422 0 0 
J1632+1101  4458828033582881664 20170416 0 0 
J1632+1236  4459548724797475200 20170414 0 0 
J1632+1958  4563692443251767680 20170309 0 0 
J1632+2336  1298992006611690112 20160628 0 0 
J1632+3650W 1330981197908879104 20160508 0 0 
J1632+4024  1332753851171491072 20160510 0 0 
J1632+5808  1431498619639379456 20170405 0 0 
J1632+6149  1625560394717393536 20170414 0 0 
J1633+0311N 4433378806164302464 20170602 0 0 
J1633+1831  4467268125353807488 20170314 0 0 
J1633+2043  1297233784438942208 20160729 0 0 
J1633+2157  1297938365234401920 20160729 0 0 
J1633+3540  1327773681972506496 20160508 0 0 
J1633+4815  1410577627782119680 20160714 0 0 
J1634+0051  4383678234889072384 20170605 1 1 
J1634+0209  4432235623309084544 20170603 0 0 
J1634+2325  1298928853412461568 20160715 0 1 
J1634+2657  1304483929753163392 20160628 0 0 
J1634+3447  1327515193659582080 20160320 1 1 
J1634+3834  1331701137506993408 20160509 0 0 
J1634+4750  1410507052879451136 20160708 0 0 
J1634+4827  1410589958632313344 20160714 1 1 
J1634+5344  1426615310543530368 20170320 0 0 
J1634+5709  1431176943768690816 20170405 0 1 
J1635+0455  4435347717954675072 20170522 0 0 
J1635+0812  4439419523047051008 20170427 0 0 
J1635+0917  4446298686267735808 20170423 0 0 
J1635+1327  4461947622947148288 20170408 0 0 
J1635+1949                      20170313 1 0 
J1635+2715  1304588555156520832 20160520 1 1 
J1635+3421  1325939524779060864 20160318 0 0 
J1635+3500  1327542647091823232 20160505 0 0 
J1635+3547  1327862600684393344 20160508 0 0 
J1635+4824  1410536774053176064 20160714 0 1 
J1636+0848  4446207564241339520 20170424 0 0 
J1636+1000                      20170423 1 0 
J1636+2143  1297810821885094016 20170309 0 0 
J1636+2846  1310931225419702016 20160518 0 0 
J1636+5930  1624140753407138304 20170412 0 0 
J1637+1110W 4447152835006239104 20170416 0 0 
J1637+3538  1327657855294973824 20160509 0 0 
J1638+0640                      20170521 1 0 
J1638+1617  4465928336075864064 20170329 0 0 
J1638+1622  4463020471418372224 20170329 0 1 
J1638+1658W 4466081374350937344 20170327 0 0 
J1638+3027  1311948338098088832 20160510 0 0 
J1638+3226  1324776585074016896 20160317 0 0 
J1638+3643  1328290688659364864 20160509 0 0 
J1638+3700  1328310552884487808 20160509 0 0 
J1638+5654  1430430134855287552 20170405 0 0 
J1639+0302  4433891693978771456 20170603 0 0 
J1639+4124E 1356861983639631232 20160514 0 1 
J1639+4641  1407235696549738752 20160708 0 0 
J1639+5000  1413026446335532544 20170309 0 0 
J1639+5034  1413099460779606528 20160227 0 0 
J1639+6634  1636277403273418496 20170514 0 0 
J1640+0042  4383790518216171264 20170607 0 0 
J1640+0312W 4433897947451172992 20170603 0 0 
J1640+0551  4435808245825494400 20170520 0 0 
J1640+1352  4461322138271093504 20170414 0 0 
J1640+3000  1311861652774952832 20160514 0 0 
J1640+3036  1312316438272223232 20160510 0 0 
J1640+3618  1328078796458810240 20160227 0 0 
J1640+3747  1328495614435556864 20160511 0 0 
J1640+4708  1407265520802590720 20160714 0 0 
J1640+4916  1410682081386875648 20160729 0 0 
J1640+6736  1648484868558988544 20170521 0 0 
J1641+1034N 4446863869601988608 20170423 0 0 
J1641+2019  4563950794124563840 20170314 0 1 
J1641+2028  4563967767835335936 20170313 0 0 
J1641+3504N 1326839646845106816 20160509 0 0 
J1641+6452  1635142672913666432 20170430 0 0 
J1642+0239  4385789640811718016 20170603 0 0 
J1642+0359  4434253708182351360 20170602 0 0 
J1642+0359  4434253708182351360 20170603 0 0 
J1642+2055  4564079402625474432 20170313 0 0 
J1642+4159  1357275228213134464 20160519 0 0 
J1642+4204  1357281378606206208 20160519 0 0 
J1642+4905  1412163364068055424 20160729 0 0 
J1642+4945  1412246067958421760 20170308 0 0 
J1643+2648  1307469138181961856 20160702 0 0 
J1643+4039  1355856445896536064 20160518 0 0 
J1644+1337  4461088766932076928 20170411 0 0 
J1644+3644  1328150299065297664 20160513 0 0 
J1644+4441                      20160628 1 0 
J1645+0517  4434857202627351424 20170529 0 0 
J1645+0742  4442175758179247744 20170520 0 0 
J1645+1315  4461011938556921344 20170421 0 0 
J1645+1549  4462708519354010880 20170407 0 0 
J1645+3326  1314431039650158080 20160508 0 0 
J1645+3605  1327319171353397888 20160513 0 0 
J1645+6057  1624385699685942912 20170414 0 0 
J1646+1628  4558856584955186432 20160705 0 0 
J1646+2957  1311437894122113408 20160517 0 0 
J1646+4648W 1408507522265656960 20160715 0 1 
J1646+6335  1631818402586291968 20170423 0 0 
J1647+1815  4559707469515615104 20170320 0 0 
J1647+3441  1326912626928816512 20160513 0 0 
J1647+3532  1327101846008458240 20160513 0 0 
J1647+3657  1327429878430565376 20160517 0 0 
J1647+4039  1356162110128703232 20160519 0 0 
J1647+5545  1427402011112893440 20170405 0 0 
J1648+1038  4447659538063045888 20160707 1 0 
J1648+5358  1426247936220723200 20170327 1 1 
J1648+5806  1430913022322579328 20170411 1 0 
J1649+0838  4442644459371076992 20170511 0 0 
J1649+2234  4565804776887445248 20170309 0 0 
J1649+2520  1306326608161593856 20160729 0 0 
J1649+3420                      20160511 1 0 
J1649+3553  1327123114686567296 20160517 0 0 
J1649+4745  1408618121967384576 20170308 0 0 
J1649+5232  1413874925715215488 20170317 0 0 
J1649+5239  1413923372946330624 20170320 0 0 
J1650+2227  4566158991430299520 20170309 0 0 
J1650+2747S 1307808268799477888 20160712 0 0 
J1650+5202  1413658802960984576 20170317 0 0 
J1650+6330  1631664024281470208 20170501 0 0 
J1651+3555  1327082157878467328 20160517 1 1 
J1651+4630W 1407702817192515968 20160715 0 1 
J1652+1140  4447840579524536704 20170430 0 0 
J1652+1459  4557673441729921792 20170414 0 0 
J1652+2021N 4564523605322893568 20170314 0 0 
J1652+4005  1352904733915916928 20160628 0 0 
J1652+6304  1631591147276525696 20170423 0 0 
J1653+2959  1309788008204530944 20160520 0 0 
J1653+4730  1407884855086455424 20170308 0 0 
J1653+5555S 1427324667341867008 20170406 0 1 
J1653+5603  1427329718223532800 20170407 0 0 
J1653+6042  1438168463332034816 20170422 0 0 
J1654+2052  4564626856336533760 20170317 0 0 
J1654+2139  4565264916677893376 20170309 1 0 
J1654+2537  1306207551668612352 20160729 0 0 
J1654+2728  1307000024674480256 20160715 0 0 
J1654+2949  1309735128567156352 20160713 0 0 
J1654+3649  1351244162125920384 20160518 0 1 
J1654+3752  1351549383972758144 20160519 0 0 
J1654+4412  1359010463720014464 20160714 0 0 
J1654+4654N 1407640385548087168 20170308 0 0 
J1654+6200  1630539567483392896 20170422 0 0 
J1654+6838  1648935943204423680 20170522 1 1 
J1654+6943S 1649231746192009600 20170604 1 1 
J1655+0933  4444265959847284864 20170501 0 0 
J1655+1226  4448282823717198592 20170422 0 0 
J1655+4810  1408692240218488960 20170308 0 0 
J1655+6121  1630445937196305664 20170422 0 0 
J1655+6224  1630752868443096704 20170427 0 0 
J1656+0828  4442439159933890816 20170521 0 0 
J1656+3419  1314691383388007296 20160514 1 1 
J1656+5556N 1427270688192903424 20170409 0 0 
J1657+1328  4545276035802672768 20170423 0 0 
J1657+1925  4561347906504985856 20170327 0 0 
J1657+2614  1306626495662289024 20160729 0 0 
J1657+4307  1358047428973681536 20160708 0 0 
J1657+5956  1437843518990720512 20170422 0 0 
J1657+5956  1437843518990720512 20170423 0 0 
J1658+1805  4560264230422999296 20170330 0 0 
J1658+1805  4560264230422999296 20170407 0 0 
J1658+2455  4572716066461404672 20170309 0 0 
J1658+2544  4572835535272064768 20160705 0 0 
J1658+2746  1307058333149913856 20160724 0 0 
J1658+2800  1307088810238005760 20160724 0 0 
J1658+3104  1309964514180794624 20160518 0 0 
J1658+5725  1433610712756885504 20170412 0 0 
J1658+6436  1632297308620527232 20170520 0 0 
J1659+0457  4392379353296963840 20170605 0 0 
J1659+0540  4392674816984450816 20170602 0 0 
J1659+0603  4393077650557651072 20170602 0 0 
J1659+1155  4448085530099961344 20170424 0 0 
J1659+1724  4558665269933425024 20170408 0 0 
J1659+3027  1309881462396782208 20160713 0 0 
J1659+5238  1413749615749381888 20170329 0 0 
J1700+0618  4393107165572915072 20170602 0 0 
J1700+2521  4572753136321939968 20170309 0 0 
J1700+3937  1353615297601695616 20160713 0 0 
J1700+4144  1354678559705489792 20160702 0 0 
J1700+5618  1433306079316806144 20170411 0 0 
J1701+0709  4441310786126142464 20170529 0 0 
J1701+0812N 4443110789740420480 20170521 0 0 
J1701+1119  4445000884587991424 20170501 0 0 
J1701+1628  4546345448300311936 20170414 0 0 
J1701+1754  4560190326920976896 20170407 0 0 
J1701+2432  4572474276982274176 20170309 0 0 
J1701+2621  4573256648225624064 20170308 0 1 
J1701+3439  1337971411803654400 20160514 0 0 
J1701+3725  1339649232186872704 20160628 0 0 
J1701+3756  1339773477000760832 20160702 0 0 
J1701+3902  1351901292117711488 20160714 0 0 
J1701+5535  1432442825250178944 20170409 0 0 
J1701+6836  1637001362960187520 20170603 0 0 
J1702+1647S 4558383863672345728 20170415 0 0 
J1702+3032  1310060102972784896 20160713 0 0 
J1702+3446  1338064664133010560 20160628 0 0 
J1702+5943  1437156431598021760 20170422 0 1 
J1703+0407  4391465629072314624 20170605 0 0 
J1703+2335  4571595904631238144 20170309 0 1 
J1703+2433  4572466438664619264 20170309 0 0 
J1703+3211  1310513342280948480 20160317 1 1 
J1703+3211  1310513342280948480 20160319 1 1 
J1703+3248  1313550159037683840 20160514 0 0 
J1703+3725  1339687921252084352 20160702 0 0 
J1703+4239  1355302184660501248 20160708 0 0 
J1703+4929  1409233543536793472 20170314 0 0 
J1703+5124  1412645602995521920 20170320 0 0 
J1704+1655  4547881191164080768 20170415 0 0 
J1704+2135  4562115399981270400 20170327 0 0 
J1704+5416  1420095790706311040 20170405 0 0 
J1704+6059  1438049578637171328 20170422 0 0 
J1705+0457S 4391977279936719360 20170605 0 1 
J1705+1049  4444716454673805312 20170501 0 0 
J1705+2605S 4573071071278556544 20170309 0 0 
J1705+2749  1308335106668333696 20170308 1 1 
J1705+3158  1310446168993628928 20160517 0 0 
J1705+5925  1436925637234927744 20170422 0 0 
J1706+2908  1308574044289280768 20170308 0 0 
J1706+3144  1310245679920250624 20160712 0 0 
J1706+4331  1355365273436398848 20170308 0 0 
J1706+4950  1415260791402226944 20170319 0 0 
J1706+6438  1632112552014817024 20170520 0 0 
J1707+0722                      20170602 0 0 
J1707+2133  4568060562432051584 20160707 0 0 
J1707+4136  1354205421812899328 20160708 1 0 
J1707+4514  1358829662776675072 20170308 0 0 
J1707+4700  1359791838530905344 20170308 0 0 
J1707+4918  1414434572837753472 20170317 0 0 
J1707+6437  1632110322923341184 20170520 1 1 
J1708+0445  4391902684945008640 20170605 0 0 
J1708+2849E 1308501888838750976 20170308 1 1 
J1708+3558E 1338572707223857280 20160511 0 0 
J1709+1155  4540984195244025088 20170501 0 0 
J1709+1408  4544814172200480768 20170424 0 0 
J1709+2731  4574963708746164352 20170309 0 0 
J1709+3636  1338663653154504448 20160714 0 0 
J1709+3909  1341396287443528192 20160715 0 1 
J1709+4340  1355264565043431040 20160227 0 0 
J1710+2449  4571960427095953152 20170309 0 0 
J1710+2833  4575464605012626048 20170308 0 0 
J1710+4108  1353960647332598400 20160715 1 1 
J1710+4857  1414213334778693632 20170318 0 0 
J1710+5301  1419062284135758720 20170405 0 0 
J1710+5756  1433908920926769152 20170415 0 0 
J1711+1831  4548482967628035200 20170414 0 0 
J1711+3826  1341113541156480768 20160319 0 0 
J1711+4315  1355203232910297728 20170308 1 1 
J1711+4701  1365738409730398080 20170313 0 0 
J1711+5330  1419136329371989376 20170405 0 0 
J1712+1925  4560655660859292416 20170408 0 0 
J1712+3819  1341102374241509248 20160715 0 0 
J1712+4539a                     20160227 1 0 
J1713+2601  4573749401233447680 20170309 0 0 
J1713+3515  1338283879263152256 20160713 0 0 
J1713+4919  1414341462242685440 20170320 0 0 
J1713+5003  1414572600202859648 20170327 0 0 
J1714+1738  4548159809988433024 20170416 0 0 
J1714+2558  4573734798344652800 20170309 0 0 
J1714+2655  4573953498079202304 20170309 0 0 
J1714+2805                      20170309 1 0 
J1714+2930S 4575627916848831872 20160906 1 1 
J1714+4146  1354081799770128256 20160702 0 0 
J1715+0457  4393265392167891712 20170607 0 0 
J1715+2040  4566883122919530240 20170407 0 0 
J1715+2246  4568446113056510720 20170319 0 0 
J1715+2903  4575543701129991424 20170309 0 0 
J1715+4218  1360158216421280768 20170308 0 0 
J1715+6143  1438509135842080128 20170430 0 0 
J1715+6437  1631420379376431488 20170521 0 0 
J1716+0803  4395113392038461312 20170603 0 0 
J1716+1037  4539842146259965568 20170522 0 0 
J1716+1103  4540061704988054400 20170309 0 0 
J1716+2728  4574350731015087232 20170309 1 1 
J1716+5949  1437353828295347712 20170427 0 0 
J1716+5949  1437353828295347712 20170430 0 0 
J1717+1140  4540481374832743040 20170521 0 0 
J1717+1920  4554625973454728704 20170415 0 0 
J1717+2209  4567604643064715136 20170330 0 0 
J1717+2209  4567604643064715136 20170405 0 0 
J1717+3532E 1336757821549298560 20160724 0 1 
J1717+5134  1415513060601533312 20170405 0 0 
J1717+5224  1416123117756120960 20170406 0 0 
J1717+5547  1420658019104950272 20170412 0 0 
J1717+5924  1434327044582685824 20170423 0 0 
J1717+6220  1438606412557428352 20170511 0 0 
J1718+1808                      20170421 1 0 
J1718+2437  4570365482400531072 20170314 0 0 
J1718+2555  4573601001523571072 20170313 0 0 
J1718+2956  4599637608666839936 20160905 0 0 
J1718+3605  1336845718054091392 20160729 0 0 
J1718+3642  1336970203386089728 20160827 0 0 
J1718+6453  1632926091831608192 20170521 0 1 
J1719+1915  4554582851983257088 20170416 0 0 
J1719+2253  4567738920921503872 20170327 0 0 
J1719+2340  4568597222886741376 20170319 0 0 
J1719+2630E 4574048021719710848 20160729 0 0 
J1719+2805  4574492293136691328 20170309 1 1 
J1719+3639E 1336988963803208448 20160827 1 1 
J1719+3706  1340004477521672192 20160827 0 1 
J1719+4142  1348028919539503872 20160729 0 0 
J1720+3558  1336884029162138496 20160729 0 0 
J1720+4205  1348142444114899328 20160919 0 0 
J1720+4719  1365061900841697920 20170314 0 0 
J1720+4825  1365925940889367296 20170320 1 0 
J1720+4959  1414699799954119168 20170329 0 0 
J1721+0828  4490466510732526464 20170603 0 0 
J1721+0830N 4490469057651719552 20170603 0 1 
J1721+1008  4491680066630193024 20170523 0 0 
J1721+2125  4567274927016803328 20170408 0 0 
J1721+2326  4569279714668865408 20170329 0 0 
J1721+5805  1433164414115387776 20170422 0 0 
J1721+6732  1637184500366418432 20170607 0 0 
J1722+1401  4543070621636888704 20170511 0 0 
J1722+2931S 4599365960575609728 20160906 0 0 
J1722+3510  1336508786459817728 20160729 0 0 
J1722+4552  1361698082455751936 20170314 0 0 
J1722+5950  1434317183337708672 20170427 0 1 
J1722+6008  1434388514154591744 20170511 0 0 
J1722+6207  1440031787647710208 20170520 0 0 
J1722+6750  1637198450420211072 20170607 0 0 
J1723+1338  4542284161585626496 20170511 0 0 
J1723+3300W 1333878715994201344 20160606 0 0 
J1724+1020  4491874336591056512 20170529 0 0 
J1724+3629  1337101148348986880 20160827 0 0 
J1724+4958  1366673647448936320 20170405 0 0 
J1724+5221  1415981967951063296 20170411 0 0 
J1724+6147  1439261068652646528 20170520 0 0 
J1725+1923  4554451082383466624 20170421 0 0 
J1725+4618  1362074562109494912 20170314 0 0 
J1725+5612  1420588681152989440 20170415 0 0 
J1725+5642  1420802055128242048 20170416 1 1 
J1726+1042  4492006759023319936 20170529 0 0 
J1726+1233  4541934310729394176 20170521 0 0 
J1726+1351W 4542361024320540928 20170520 0 0 
J1726+2244  4569008032218589056 20170408 1 1 
J1726+2746  4598204704498588544 20170313 0 0 
J1727+1429  4542821410453751680 20170511 0 0 
J1727+1429  4542821410453751680 20170514 0 0 
J1727+1739  4553202105891202176 20170430 0 0 
J1727+2208  4556897628893218560 20170414 3 1 
J1727+2329  4569143065990183936 20170407 0 0 
J1727+2448  4569849605289270016 20170319 0 0 
J1727+4051  1347039118556320512 20160906 0 0 
J1727+4121  1347443017280742528 20160918 0 0 
J1727+5200S 1415197260246376576 20170411 0 0 
J1728+0754  4490153184279050240 20170605 0 0 
J1728+1014  4491828122743127168 20170529 0 0 
J1728+1336  4542150948880406656 20170520 0 0 
J1728+2256  4569062561123251712 20170408 0 0 
J1728+2419  4569767107557546496 20170407 0 0 
J1728+3621  1337052048282632832 20160729 0 0 
J1728+3727  1337270885456433280 20160903 0 0 
J1728+3733  1337273771674477440 20160903 0 0 
J1728+5337  1416298318062475008 20170411 0 0 
J1729+1901  4553992551671798656 20170424 0 0 
J1729+1901  4553992551671798656 20170424 0 0 
J1729+3501  1335975042283814912 20160729 0 0 
J1730+1912  4554019214828782848 20170422 1 1 
J1730+2129E 4556615471024650112 20170421 0 0 
J1730+3344  4602078902438063488 20160713 0 0 
J1730+5439  1420904889530023808 20170412 0 0 
J1731+1757  4550311214944371840 20170430 0 0 
J1731+2202  4556847742850245760 20170416 0 0 
J1731+2426  4569601562338832896 20170408 0 0 
J1731+2741  4595244819196557824 20170314 0 0 
J1731+3008  4599165883819178240 20160905 1 1 
J1731+3056  4599273670318716928 20160904 0 0 
J1731+3504  1335967551860983552 20160729 1 1 
J1731+6503  1632793287146644224 20170522 0 0 
J1732+1023  4491188619293479808 20170603 0 0 
J1732+1023  4491188619293479808 20170605 0 0 
J1732+1548  4549018326708538112 20170430 0 0 
J1732+1859  4553810582497924992 20170501 0 0 
J1732+2355  4569522088263779200 20170412 0 0 
J1732+4451  1360870528156768640 20170314 0 0 
J1732+5024  1366748001921772544 20170408 0 0 
J1732+5420  1417872268957468288 20170415 0 0 
J1732+5420  1417872268957468288 20170416 0 0 
J1733+1105  4492750131962884864 20170529 0 0 
J1733+1655  4549983418742839808 20170430 0 0 
J1733+1843  4553741450704452992 20170430 0 0 
J1733+3335  4602037533312848512 20160715 0 0 
J1733+3402  4602469881900987648 20160715 0 0 
J1733+4343  1348698350321661312 20170314 0 0 
J1733+6040  1435950954536970752 20170514 0 0 
J1734+1401  4542589203046622336 20170521 0 0 
J1734+1916  4553871811552590464 20170424 0 1 
J1734+2353  4569510405952604160 20170414 0 0 
J1734+2640  4594938944508158976 20170314 1 0 
J1734+3823  1343364408960750336 20160904 1 0 
J1734+4857  1366937117923487232 20170406 0 0 
J1734+4858  1366937392801395200 20170406 0 0 
J1734+5653  1422079653280128384 20170423 0 0 
J1735+2134  4555916387791308032 20170421 0 0 
J1735+2419  4569641041677283072 20170414 0 0 
J1735+3654  1342371343803143936 20160729 0 0 
J1735+3830  1343368910092857344 20160904 1 0 
J1735+5708  1422134079105861376 20170423 0 0 
J1736+1346  4494529313575710464 20170528 0 0 
J1736+4111  1344283158301970688 20160909 0 0 
J1736+4258  1347679171761409280 20160919 0 0 
J1736+4450  1350312536470764160 20170320 1 1 
J1736+5936  1434902364041596160 20170430 0 0 
J1737+1311  4494357166989756544 20170528 0 0 
J1737+1835  4550763526539955712 20160915 0 0 
J1737+2205  4557080701880013824 20170421 0 0 
J1737+2257S 4557198933740208128 20160904 0 1 
J1737+4238  1348922135298123136 20160919 0 0 
J1737+4553  1362436610672431360 20170406 0 0 
J1738+4126  1344304770577478784 20160915 0 0 
J1738+5947  1434925797383133312 20170514 0 0 
J1739+1938  4552417947943291008 20170501 0 0 
J1739+2548  4593886544379827584 20170415 0 0 
J1739+2745  4595398441587270272 20160729 0 0 
J1739+2746  4595398544666486912 20160918 0 0 
J1739+3402  4602287912726582528 20160729 0 0 
J1739+6323  1440213039562410240 20170528 1 1 
J1740+2050  4555638898538850688 20170424 0 0 
J1740+2050  4555638898538850688 20170430 0 0 
J1740+3137  4600683209866268928 20160903 0 0 
J1740+3447  4602395183830022016 20160729 0 0 
J1740+3740  1342347296282635520 20160903 0 0 
J1740+5641  1421366826148660864 20170427 0 0 
J1741+1137  4493194472099783552 20170603 0 0 
J1741+2925E 4597144912728977152 20160905 0 0 
J1741+3505  4608407622648445824 20160827 0 0 
J1741+4044  1345521758150135936 20160906 0 0 
J1741+6018  1434954900081462016 20170520 0 0 
J1741+6018  1434954900081462016 20170522 0 0 
J1742+1643  4549331996760861696 20170520 0 0 
J1742+4017  1343953098654747264 20160905 0 0 
J1742+4625  1362556285640675456 20170406 0 0 
J1743+1434N 4500646618315862400 20170522 0 0 
J1743+3226  4601107964951856384 20160715 0 0 
J1743+4322  1349047857580994560 20160729 0 0 
J1743+4428  1350101769539332480 20161010 0 0 
J1744+1251  4493395201691012352 20170529 0 0 
J1744+1550  4501165003687841792 20170523 0 0 
J1744+2113  4555992769490485504 20170430 0 0 
J1744+2304  4580513906007801472 20170423 0 0 
J1744+2342  4581323043486256128 20170422 0 0 
J1744+2342  4581323043486256128 20170423 0 0 
J1744+4111  1345514675748711680 20160909 0 1 
J1744+4339  1349072527873075840 20160919 0 0 
J1744+5015  1367115067008451968 20170412 1 1 
J1745+1822  4551280503164446592 20170511 0 0 
J1745+3836                      20160904 0 0 
J1745+5853  1422937203630815488 20170427 0 0 
J1745+5853  1422937203630815488 20170520 0 0 
J1746+1841  4551397601153401216 20170511 0 0 
J1746+2439  4581486217883307008 20170421 0 1 
J1746+3738  4609275137322389632 20160904 0 0 
J1746+4016  1344662902130308608 20160906 0 1 
J1746+4955  1367423067702715648 20170412 0 0 
J1746+5244  1368902391878814336 20170415 0 1 
J1746+5738  1422583504484182912 20170430 0 0 
J1746+6024  1435275923117125760 20170522 1 1 
J1747+2747E 4595996885151094784 20160918 1 1 
J1747+2840  4596266712176637952 20160917 0 0 
J1747+5006  1367429664772494336 20170421 0 0 
J1747+5713  1421760279512055808 20170430 0 0 
J1748+1237  4499131177757882496 20170606 0 0 
J1748+1312  4499423342910111872 20170602 0 0 
J1748+1830  4551329878108786176 20170511 0 0 
J1749+1527  4500905690743362176 20170522 0 0 
J1749+1804  4551022564608448768 20170521 0 0 
J1749+2321  4580396425761803904 20170427 0 0 
J1749+2535  4581967322939982336 20170423 0 0 
J1749+3153  4598074446730736000 20160827 0 0 
J1749+3743  4609333514517595008 20160904 0 0 
J1749+4823  1363286430081515904 20170411 0 1 
J1750+1808  4551108257798097024 20170521 0 0 
J1750+2157  4577143284399555584 20170501 0 0 
J1750+2345  4580620038939265920 20170423 0 0 
J1750+2554  4582069268282976640 20170422 0 0 
J1750+4554  1350604418153794688 20161011 1 1 
J1750+5908  1422923047418503936 20170522 0 0 
J1751+2310  4580333689181010048 20170424 0 0 
J1751+2425  4581036277110133120 20170423 0 0 
J1751+3550  4608134497088209536 20160827 0 0 
J1751+3842  4610924507843217920 20160904 0 0 
J1751+4014  1344570783671750272 20160906 0 0 
J1751+4039  1344585725860925184 20160906 0 0 
J1751+4617  1350835148091284608 20161013 0 1 
J1751+5415  1417084915553241216 20170423 0 0 
J1751+5729  1421781616909489536 20170528 0 0 
J1752+4428  1349504429784383616 20160919 0 0 
J1752+5754  1421942759786978304 20170520 0 0 
J1753+3326  4604310567446128768 20160729 0 0 
J1753+4450  1349527038492259712 20160919 0 0 
J1754+1251  4496250461589918080 20170607 0 0 
J1754+3236  4603939619710848512 20160726 0 0 
J1754+4637  1350752341122027520 20161012 1 1 
J1754+4758  1363118410960782720 20170415 0 0 
J1754+6212  1436330590991333248 20170603 0 0 
J1755+1648  4502690266835998208 20170528 0 0 
J1755+2803  4584021141940570368 20160916 0 0 
J1755+3557  4607990735943402368 20160827 0 0 
J1755+4025  4611504946903197824 20160905 0 0 
J1756+1347  4499704611728464384 20170607 0 0 
J1756+1905                      20170521 1 0 
J1756+2019  4575945229036253184 20170520 0 0 
J1756+2019  4575945229036253184 20170521 0 0 
J1756+4544  1349848095887460736 20160925 0 0 
J1756+5132  1367650288652988032 20170422 0 0 
J1757+1502  4501440259552238720 20170603 0 1 
J1757+1546  4501735993818529664 20170529 1 1 
J1757+2046  4576044597395174144 20170514 1 1 
J1757+3432  4604765284223456512 20160729 0 0 
J1757+3627  4609528368594811008 20160827 0 0 
J1757+3922  4610841116758744192 20160905 0 0 
J1757+4837  1363173760202818048 20161019 0 1 
J1758+1310  4496605947443475968 20170607 0 0 
J1758+2343  4577839172175654272 20170501 0 0 
J1758+3058  4602970125332646784 20160903 0 0 
J1758+4016  4611466292197378688 20160905 0 0 
J1800+1720  4503052899514126848 20170603 0 1 
J1800+2933  4584638930036248192 20160906 0 0 
J1801+1424  4498329912956126080 20170606 0 1 
J1801+1754W 4503200371511057408 20170603 0 1 
J1801+1953  4575693436572893056 20170521 1 0 
J1801+3535  4606416269652179328 20160729 0 0 
J1801+5049W 2123431487545874304 20160915 0 0 
J1801+5918  2152565285802513920 20170528 0 0 
J1801+5918  2152565285802513920 20170603 0 0 
J1802+3027  4590708818337310976 20160905 0 0 
J1802+3731  4609689240889873280 20160903 0 0 
J1803+1754  4503191953375005056 20160915 0 0 
J1803+2337  4577606041351508224 20161017 0 0 
J1804+2517  4579541559771290240 20160918 0 0 
J1804+3107  4602855501245788672 20160903 0 0 
J1804+3557  4606406992522938240 20160827 0 0 
J1805+5251  2125467821735990144 20170514 0 0 
J1805+5656  2151895305264150400 20170528 0 0 
J1806+2207  4576462343106369792 20170521 0 1 
J1806+4548  2116222234617041408 20160919 0 0 
J1806+4819  2122746255579461248 20161012 0 0 
J1806+5826  2152446641625695616 20170522 0 0 
J1807+1656  4502136319133530240 20170603 0 0 
J1807+2239  4576689770209894144 20161014 0 0 
J1807+3800  4610048506314707712 20160904 0 0 
J1807+5247  2125370033920918784 20170520 0 0 
J1807+5648  2151878228474189824 20170603 0 0 
J1808+3200  4603286475444441216 20160827 0 0 
J1808+3736  4607033989028976384 20160903 0 0 
J1808+3744  4607038077837857408 20160904 0 1 
J1808+5753  2151866236926307200 20170528 0 0 
J1809+1643  4502088009341582848 20170608 0 0 
J1809+1712  4502120616733641728 20170606 0 1 
J1809+1712  4502120616733641728 20170607 0 1 
J1809+2706  4583157303758720384 20160916 0 0 
J1809+3152  4591351448523805312 20160827 0 0 
J1809+3253  4603443155851753856 20160512 0 0 
J1809+5153  2125212735038899712 20170514 0 0 
J1810+3341  4605041467801639296 20160726 0 0 
J1810+4526  2116156366998762752 20160918 0 0 
J1810+5001  2124595256180582784 20161015 0 0 
J1810+5115  2124772479414763904 20170514 0 0 
J1810+5115  2124772479414763904 20170520 0 0 
J1810+5335  2149425080593754624 20170520 0 0 
J1811+1426  4497782115652307456 20160917 0 0 
J1811+3225W 4591398521365845376 20160827 0 0 
J1811+5406  2149509949147458688 20170520 0 0 
J1811+5945  2158436334297318400 20170606 0 0 
J1812+4217  2113153532024115200 20160909 0 0 
J1812+4629  2115565207700148864 20160919 0 0 
J1813+0526  4471562916556377856 20161015 0 0 
J1813+1715  4523147226125475584 20170606 1 0 
J1813+2105  4528074313831862656 20161018 0 0 
J1813+2807  4589232758337579520 20160909 0 0 
J1813+3623  4606668435772415360 20160827 0 0 
J1813+5735  2151800128789519488 20170528 0 0 
J1814+1859  4526965147114159360 20170603 0 0 
J1814+2208  4529884694090906880 20161010 0 0 
J1814+2416  4578765613800501376 20160918 0 0 
J1814+3358  4605098779844770816 20160726 0 0 
J1815+1856  4526778333217510656 20160918 0 0 
J1815+2029  4527983226157584640 20161019 1 0 
J1815+3839N 2109147461409478016 20160904 1 1 
J1815+4116  2112855701812258816 20160909 0 0 
J1816+2021  4527228170911895680 20161019 1 1 
J1816+4533  2115454019586473600 20160906 0 0 
J1817+2139  4529611637253418752 20161011 0 0 
J1817+4408  2114908623164110848 20160910 1 0 
J1818+2321  4530425825605428864 20160925 0 0 
J1818+3814  2108880486242882304 20160904 1 1 
J1818+3846W 2109049433075667584 20160904 0 0 
J1818+4042  2112787051054694144 20160906 0 0 
J1820+2841  4586694604465211008 20160906 0 0 
J1820+3753  2108196693088809472 20160904 0 0 
J1820+4048N 2109871695974265472 20160906 0 0 
J1820+4934  2123585698348519040 20161011 0 0 
J1820+5034  2124106385823481984 20161013 0 0 
J1820+5130  2124441633790336896 20161017 1 0 
J1821+2406                      20160918 1 0 
J1821+3212  4591940546239287168 20160729 0 0 
J1821+3245  4592730304825670016 20160724 0 0 
J1821+3840N 2109000401728922496 20160904 0 1 
J1821+4241  2114502083035514624 20160910 0 0 
J1822+2640  4585192431064254336 20160910 0 0 
J1822+3757  2108166009842570496 20160729 0 0 
J1822+4222  2114477172225151872 20160909 1 1 
J1823+1548  4521851249819780480 20170607 0 1 
J1823+2810E 4586421272746553472 20160909 1 1 
J1823+2810W 4586468105070182784 20160909 0 0 
J1823+3528  2095657106572979200 20160726 0 0 
J1823+3528  2095657106572979200 20160729 0 0 
J1823+5600  2150893340933771520 20170528 0 0 
J1824+2817  4586515040472519552 20160909 1 0 
J1824+4511  2121198349366439296 20160917 0 0 
J1825+4040  2109635507133540352 20160906 0 1 
J1825+4058  2109654611148207616 20160906 0 0 
J1826+2910  4588119365376639488 20160906 0 1 
J1827+2456  4536693557279212672 20160917 0 0 
J1827+3035  4588498456369588352 20160905 0 0 
J1827+3724  2108254520528405376 20160903 0 1 
J1827+4514  2118167717363944064 20160913 0 0 
J1827+4912  2120616325462079488 20161010 1 1 
J1828+1926  4525132329952747520 20161014 0 0 
J1828+3220  4592098394878310272 20160729 0 0 
J1828+3222  4592096608171938176 20160729 0 0 
J1828+3506  2095410369291592064 20160729 0 0 
J1828+4309  2111944447190664192 20160909 0 0 
J1829+2750  4585691227084576896 20160910 1 1 
J1829+3414  2094546428030678656 20160726 0 0 
J1829+4006  2110294694415816448 20160905 0 0 
J1829+5309  2145789236159396480 20161019 0 0 
J1829+6351  2160473763703687808 20161013 0 0 
J1830+1835                      20161016 0 0 
J1830+2812  4587205946091433472 20160909 0 0 
J1830+3222  4592131620744688256 20160729 0 0 
J1830+4532  2118095115237171072 20160917 0 0 
J1830+4806  2120407078951774464 20160925 0 0 
J1831+0650  4477295014267164800 20161012 0 1 
J1831+4041  2110336583235233536 20160905 0 0 
J1832+1907  4524393217623135488 20161012 0 0 
J1833+2933  4587451790017889664 20160905 1 1 
J1833+2942  4587465671354684928 20160905 0 0 
J1834+2612  4537249119889766656 20160910 0 0 
J1834+4007  2110165780975185792 20160905 0 0 
J1835+1900  4524356212184546560 20161012 0 1 
J1835+4129  2110851841871394048 20160906 0 0 
J1835+4544  2118424350249708800 20160915 0 0 
J1835+4721  2120127562480631680 20160919 0 0 
J1835+5108  2145069399640788352 20161011 0 0 
J1835+5311  2145839882413458176 20161018 0 0 
J1835+5401  2147389163016665088 20161019 0 0 
J1836+1930W 4524816117288889984 20161011 1 0 
J1837+0642  4286402517065485440 20161012 0 0 
J1837+4928  2120804621124748032 20161001 0 0 
J1838+0446  4283815022597925376 20161012 1 0 
J1839+3324  2091272352980851456 20160726 0 0 
J1840+5254  2145608984972217600 20161015 0 0 
J1841+2212  4531988540872069376 20160919 0 1 
J1841+2447N 4535928365908541440 20160916 0 0 
J1841+2447S 4535928365908540416 20160916 0 1 
J1841+3140  2090065437112730624 20160903 0 0 
J1841+3149  2090085056523454464 20160903 0 0 
J1841+3942  2098413719661573248 20160904 0 0 
J1842+2651  4538652577762703104 20160910 0 0 
J1842+2922  4587620324530501248 20160905 1 1 
J1842+3647  2096721193310237696 20160903 0 0 
J1842+5937N 2154880616773521408 20161011 0 0 
J1843+2522  4537477783950449280 20160915 0 0 
J1843+4109  2098635958449420416 20160905 0 1 
J1844+2209  4531940505956457984 20160919 0 0 
J1844+2728  4538708000021241856 20160909 1 1 
J1844+3633  2096535783864546944 20160729 0 0 
J1844+4337  2116900186617132928 20160909 0 0 
J1845+1851  4512525016089353472 20161010 0 0 
J1845+5227  2144816958643384064 20161011 1 1 
J1846+1713  4512055009227615744 20161015 0 1 
J1846+2032  4530834672139306496 20161001 0 0 
J1846+4031  2098359431275436800 20160904 0 0 
J1847+1715  4511326071689095296 20161014 0 0 
J1847+2057  4530873876601669504 20160925 0 0 
J1847+2813  4539214153326813056 20160906 0 0 
J1847+3645  2096574992623880448 20160903 0 0 
J1847+4629  2119138070735362816 20160918 0 0 
J1848+1627  4511019514107658240 20161016 0 1 
J1848+2920  2041348413349838464 20160905 0 0 
J1849+1825  4518255090888856704 20161010 0 1 
J1849+1840  4518262684390915200 20161010 0 1 
J1849+2243  4531692016332095744 20160918 0 1 
J1849+4354  2105363973179803776 20160909 0 0 
J1849+6413  2253398782766572672 20170605 0 0 
J1850+1602  4510939490274429568 20161017 1 1 
J1850+1744  4511451106786096128 20161011 0 0 
J1850+3835  2097128631089272832 20160903 0 0 
J1850+4553  2107068353641402368 20160916 0 0 
J1850+4758  2119686379142441472 20160919 0 0 
J1851+0246  4279420996155449088 20161014 0 0 
J1851+1634  4510987662629223424 20160918 0 0 
J1851+1930  4518468293068724096 20161001 0 0 
J1851+2427  4534214948839463040 20160915 0 0 
J1851+5301  2146209387041088512 20161012 0 0 
J1852+4538                      20160915 0 0 
J1852+5053  2144437902009758080 20161001 0 0 
J1853+4048  2103600116010897280 20160905 0 0 
J1854+2104  4519199021623839488 20160919 0 0 
J1854+3922N 2103270709198898176 20160904 1 1 
J1854+4447  2106693763774672128 20160910 0 0 
J1854+4736  2107609725678503168 20160918 1 1 
J1854+5219  2146124312328993152 20161011 0 0 
J1855+4408S 2106642464684674048 20160909 0 0 
J1856+5355  2146691454170074368 20161015 0 0 
J1857+5059  2133933786391186048 20160925 1 1 
J1857+5331E 2146576761360909056 20161014 1 1 
J1858+0554  4282578724832056576 20161012 0 0 
J1858+1504  4507586907526491392 20161017 0 0 
J1858+1558  4507806500624478848 20161015 0 0 
J1858+1613  4508006852253679488 20161014 1 0 
J1858+2532  4534721170862940288 20160910 0 0 
J1858+3253  2043876328021063680 20160726 0 0 
J1858+3750  2094078070437358336 20160903 0 0 
J1858+4147  2104108189163278336 20160906 1 1 
J1858+5529  2152884762650920704 20161018 0 0 
J1859+1627  4514016606695035776 20161012 0 0 
J1859+3054W 2041969225101688576 20160903 0 1 
J1859+3336  2044026376999968512 20160606 0 0 
J1900+3750  2099881980003797888 20160827 0 0 
J1902+1611  4513762241553143680 20161012 0 1 
J1902+4847  2131924905633445504 20160919 0 0 
J1903+2025  4519666623308029952 20160925 0 1 
J1904+2342  4521464977650773376 20160916 0 1 
J1904+3939  2100653493567687424 20160903 0 0 
J1905+2908  2037732222688549248 20160904 0 0 
J1905+3203  2042895975966933120 20160729 0 0 
J1905+4507  2106422459279293568 20160911 0 1 
J1906+1652S 4513918273459689216 20161010 0 1 
J1906+2134  4519896004602649728 20160919 1 1 
J1906+2215  4520694799806293504 20160918 0 0 
J1906+2354  4521553488334149888 20160915 0 1 
J1906+3343  2044172062291080192 20160726 0 0 
J1906+5040  2133644855354270976 20160925 0 0 
J1906+5527  2141202550387897216 20161016 0 0 
J1907+1458  4512637033188918912 20161016 0 1 
J1907+2052  4519789081415296128 20160919 0 0 
J1907+2053  4519789321933481856 20160919 0 0 
J1907+4416  2106082126071775488 20160909 0 0 
J1907+4747  2131071379670635136 20160918 1 0 
J1908+1331  4314319117321701760 20161018 0 1 
J1908+1338  4314323858910626688 20161017 0 1 
J1908+2304  4521173229112792832 20160916 0 1 
J1908+2544  2035840134984458496 20160910 0 0 
J1908+2548  2035855871744793344 20160910 0 1 
J1908+2733                      20160906 1 0 
J1908+2839  2037551249948398208 20160905 0 0 
J1908+3216  2042871958509344896 20160827 0 0 
J1908+3231  2042926349976616832 20160606 0 0 
J1908+4614  2130334947396471808 20160913 1 1 
J1908+5220  2134303325380480512 20161010 0 0 
J1909+1756  4514460397079735680 20161001 0 0 
J1909+2206  4520304202620264704 20160918 0 0 
J1909+3910  2099652937987822720 20160903 0 0 
J1909+4830                      20160918 0 0 
J1909+5659W 2142892160459536000 20161022 1 1 
J1910+2343  4521324652485444352 20160915 0 0 
J1910+3017  2039402479625077760 20160904 1 1 
J1910+4657                      20160915 1 0 
J1911+3458  2050355440807373568 20160729 0 0 
J1912+0253  4268226078065241600 20161014 1 0 
J1912+1507  4320586093074243712 20161014 0 0 
J1912+3026  2039451893233218688 20160903 0 0 
J1912+3533  2050589430616583552 20160729 0 0 
J1912+3943  2099774674541183488 20160903 0 0 
J1912+4239  2102539082990131072 20160906 0 0 
J1913+1336S 4320094435229636224 20161016 0 1 
J1913+3253  2043368937765710976 20160726 0 1 
J1913+3654  2050818678799126784 20160729 0 0 
J1913+5606  2141149159652294016 20161017 0 0 
J1914+1918  4516199240366268672 20160927 0 0 
J1914+2545  2024161775312449664 20160910 0 1 
J1915+4216  2102317192102270720 20160905 0 0 
J1915+5519  2141044843486300416 20161015 0 0 
J1916+0510  4293318823182081408 20161014 0 0 
J1916+3753W 2051341702735549184 20160729 0 0 
J1917+2433  2023428435419149440 20160910 0 1 
J1917+2833  2038203054189567872 20160905 0 0 
J1917+4007  2101253861278205824 20160903 0 0 
J1917+4951  2132658799584016000 20160919 1 1 
J1917+5314  2139653720759159808 20161010 0 0 
J1918+3439  2049584854954822912 20160726 0 1 
J1918+3656  2050960481440308480 20160726 0 1 
J1918+5614  2142601408353793408 20161017 0 0 
J1919+3840  2052888028399937024 20160729 0 1 
J1919+5743  2143172810802650368 20161026 0 0 
J1920+1531  4320853892843853312 20161011 0 1 
J1920+2654  2025795026809224704 20160906 0 1 
J1920+2848  2038120006709791360 20160904 0 1 
J1920+4039  2101386730386703104 20160904 0 0 
J1921+2052  4516795626642787456 20160918 0 1 
J1921+2839  2038078706303237632 20160904 0 0 
J1921+3342  2049283898006992896 20160726 0 0 
J1921+4230  2101992694430576256 20160905 0 0 
J1921+5112  2133206837409871104 20160925 0 0 
J1922+2146  2019036230068089728 20160918 2 1 
J1922+5551  2141778252102082688 20161015 0 0 
J1923+1247  4316096168586748800 20161017 0 0 
J1923+2724  2025827982109137664 20160906 0 0 
J1923+2808  2026019636411526528 20160905 0 0 
J1923+6639  2254867558502251264 20161026 0 0 
J1924+2326  2022681695245286272 20160913 0 0 
J1924+2951  2038579873132372352 20160904 0 0 
J1924+4333  2126041766812007424 20160906 1 1 
J1925+1421  4319733043819265408 20161012 0 1 
J1925+2139  2018854737605520384 20160918 0 1 
J1925+2821  2026037542160935552 20160905 0 1 
J1925+2952  2038657083783424640 20160904 0 0 
J1926+1643  4322492440039701120 20161001 0 0 
J1926+2426  2022893621784904064 20160911 0 1 
J1926+2726  2025734283113083904 20160906 0 1 
J1927+1937  4515669967285862272 20160919 0 1 
J1927+2619  2024770251945815168 20160909 1 1 
J1927+3359  2046621533681522816 20160724 0 0 
J1927+3942  2053367037513722368 20160903 0 0 
J1927+4231  2125777643503392640 20160905 0 0 
J1927+5005  2130073706009854592 20160919 0 0 
J1928+2459  2022938431225785856 20160911 0 0 
J1928+5401  2139949828686236672 20161010 0 0 
J1929+3612  2051462752098524672 20160726 1 1 
J1930+1526  4321324586900155392 20161010 0 1 
J1930+2850  2026488238847366144 20160904 0 1 
J1930+3201  2045090459437875200 20160729 0 1 
J1931+1906  1825387390297688832 20160919 1 1 
J1931+3607  2051425982875376896 20160726 0 1 
J1931+3608  2051426227695505536 20160726 0 0 
J1932+1723  4322182102895476480 20160928 0 0 
J1932+4438  2126426492801304576 20160911 0 0 
J1933+3931  2052469973468984192 20160903 0 0 
J1933+4515  2126517305590721408 20160911 0 0 
J1934+2553  2024552411212676992 20160910 1 1 
J1934+3251  2045529684286224768 20160726 0 0 
J1934+5315  2136665454312416128 20161001 0 0 
J1934+5653  2142171842904918016 20161016 0 0 
J1935+3323  2045650012090560256 20160726 0 1 
J1935+3746  2051984436005124480 20160529 0 1 
J1936+1052  4303006031688109952 20161019 0 1 
J1936+2220  2018609447750659328 20160915 1 1 
J1936+5009  2135108477132084608 20160919 0 0 
J1936+5148  2136424283311361664 20160925 0 0 
J1936+5716  2142207473954147840 20161018 0 0 
J1937+1124  4315061012790630272 20161018 0 0 
J1937+1345  4317865587723013632 20161014 0 0 
J1937+1747  1824257401634471552 20160919 0 0 
J1937+2546  2021908772938994560 20160911 0 1 
J1937+3535  2048233142858598016 20160724 1 1 
J1938+2127  2018317733557756928 20160916 0 0 
J1938+3230  2045364929318943616 20160726 1 1 
J1938+3311  2045458628362127360 20160726 0 1 
J1938+3512W 2048157036035036288 20160724 1 1 
J1939+1442  4318082127141917696 20161011 1 1 
J1939+2620  2021956155021701632 20160909 0 1 
J1940+2349W 2020319016539196544 20160914 0 0 
J1941+1124  4303103647689505920 20161017 1 1 
J1941+1321  4317124967907930496 20161014 0 1 
J1941+2131  1826177286343525632 20160916 0 1 
J1941+3239  2033370631888670848 20160724 0 1 
J1941+3912  2076187607512107008 20160729 0 1 
J1942+2141  1826186872710556032 20160915 0 0 
J1942+4623  2080411725022083072 20160913 0 1 
J1942+5424  2138287337044894720 20161010 0 0 
J1942+5522  2138758958813861248 20161012 0 0 
J1943+0512  4290657042938860416 20161013 0 0 
J1943+1012  4302676526107609984 20161019 0 0 
J1943+3621  2048621167379739520 20160724 0 0 
J1943+3650  2048739983356748800 20160724 0 0 
J1943+4308  2078025269394648576 20160905 0 0 
J1943+5433E 2138289432988998912 20161011 0 0 
J1943+5433W 2138289463050560256 20161010 0 0 
J1944+2342  2020137936393365632 20160914 1 0 
J1944+3744  2048851274552861440 20160726 0 0 
J1944+4232  2077223244384910720 20160904 0 0 
J1944+5251  2137298704293404288 20160928 0 0 
J1945+1049  4302817126150908800 20161018 0 1 
J1945+1911  1824837600169137408 20160919 0 1 
J1945+2707  2028065934962125184 20160906 1 1 
J1945+4006  2076339683714788096 20160903 0 0 
J1945+4043  2076794228692728320 20160903 0 0 
J1946+0942  4301834471993631872 20161026 0 1 
J1946+1401  4317375347311127552 20161011 0 1 
J1946+1647  1820715668510482176 20160928 0 1 
J1946+3201  2034581091118259328 20160726 0 0 
J1946+4359  2078828084684479616 20160906 0 1 
J1947+1253  4304856617148915328 20161015 1 1 
J1947+3516  2047568831694975232 20160724 0 1 
J1948+1019  4301986960508721920 20161019 0 0 
J1948+1747  1821070982574835456 20160927 0 1 
J1948+2558  2026987417116103936 20160910 1 1 
J1948+3250  2034738802318443648 20160713 2 1 
J1948+3555  2047690533883897856 20160724 0 0 
J1948+4423  2078921371373191552 20160910 0 1 
J1948+5015  2087270925231809024 20160919 0 1 
J1949+1158  4304490617205183104 20161016 0 1 
J1949+1254  4305168225609134592 20161014 0 0 
J1949+2421  2020592898001748864 20160913 0 1 
J1950+2009  1826307539819158400 20160918 0 1 
J1950+2617  2027019543472565376 20160909 0 1 
J1950+3147  2033777996642886528 20160729 1 1 
J1950+3235                      20160724 0 0 
J1950+3826  2072962327599818496 20160729 0 1 
J1950+3848  2072985589126291200 20160729 1 1 
J1950+4816  2086531812902590464 20160915 0 0 
J1951+1408  4305425541365777792 20161011 0 1 
J1951+4054  2073844509567583872 20160903 1 1 
J1951+4553  2079494801046060032 20160913 0 0 
J1951+4629  2080285727861817088 20160913 0 1 
J1951+5656  2235060131408486272 20161015 0 0 
J1951+6217  2241125999619972480 20161018 0 0 
J1952+2359  1828403625591238144 20160914 0 0 
J1952+3635  2071766917959421440 20160724 0 1 
J1952+3716  2072079557207051264 20160726 1 1 
J1953+1136  4303679619983126016 20161016 0 1 
J1953+2828  2028525736981250816 20160904 1 1 
J1953+3310  2035099334712434176 20160724 0 1 
J1953+3450  2035540208846000768 20160723 0 1 
J1953+4424W 2079073928612819840 20160906 1 1 
J1954+1626  1819928040221093504 20160930 0 1 
J1954+1738  1821193578108774784 20160925 0 0 
J1954+2359  1828370640241387008 20160914 0 1 
J1954+3233  2034291094904356224 20160724 0 1 
J1954+4720  2085680241146909568 20160913 0 0 
J1954+5346  2137629515554250752 20161002 0 1 
J1955+1242  4304270607487164672 20161014 0 0 
J1955+1358  1807165905667158528 20161011 0 0 
J1955+3029  2030413014331398144 20160827 0 1 
J1955+4309  2078588975256565632 20160905 1 1 
J1955+5116  2088887447842531584 20160925 0 0 
J1956+2205  1827114276430871168 20160915 0 1 
J1956+2812  2027709212150159232 20160904 0 1 
J1956+3735  2071917757211809664 20160715 0 1 
J1956+4149  2075376580251416320 20160903 0 0 
J1956+4508  2079225214540173824 20160910 0 0 
J1956+5159  2089001552232702848 20160927 1 1 
J1956+5909W 2235729562191515136 20161022 0 0 
J1957+3743  2072291866037726848 20160726 0 1 
J1957+4507W 2079175839595232384 20160911 0 1 
J1957+5658  2234652178234899712 20160919 0 0 
J1958+0202  4240815184408080512 20161016 0 0 
J1958+0955  4300248735691451776 20161017 0 0 
J1958+1316  4305066211539295360 20161012 1 1 
J1958+2654  2027299158706753280 20160906 0 1 
J1958+3217  2034047656176989952 20160724 2 1 
J1958+4243  2075518245451373440 20160905 0 0 
J1958+5757  2234846516915410688 20161017 1 1 
J1959+3535  2059489148316389504 20160715 0 1 
J2000+1631  1820163404413700096 20160930 0 0 
J2000+2726  2027434780913030656 20160905 0 1 
J2000+3816  2072379891358312704 20160726 0 1 
J2001+2616  1835055018109610368 20160910 0 0 
J2001+4500  2082155619187166976 20160911 0 1 
J2002+3109  2030879447774285440 20160729 0 1 
J2003+0559  4248817876711932416 20161013 0 0 
J2003+2027  1823515265621943168 20160916 0 1 
J2003+2614  1835089648402331776 20160909 0 0 
J2003+2704  1835209946168838528 20160905 0 1 
J2003+3556E 2059840927648151936 20160715 0 0 
J2004+2408  1833454094811888640 20160910 0 1 
J2004+2553  1834884559438903424 20160910 0 0 
J2004+3330  2058201384012018944 20160724 0 1 
J2004+5113  2087981072303466112 20160919 0 0 
J2004+5328  2089575123645001088 20160928 0 0 
J2004+5558  2234349778178042112 20161012 0 0 
J2004+5740  2234593148205764096 20161016 1 1 
J2005+1523  1807795650943248640 20161007 0 0 
J2005+3039  2030609277143849088 20160729 0 0 
J2005+4918  2087547211892802816 20160916 0 0 
J2005+5426  2185710338703934976 20161002 0 0 
J2006+1356  1806788601369077248 20161009 0 0 
J2006+1559  1807887150930343424 20161001 0 0 
J2006+1609  1807909622199325312 20160930 0 1 
J2006+1619  1808101555696675968 20160930 0 0 
J2007+1859  1822370978937299456 20160919 0 0 
J2007+2223  1830080346467256320 20160914 1 1 
J2007+5223  2089259495089118464 20160927 0 1 
J2008+3318                      20160723 0 0 
J2008+3608  2059155657019283840 20160723 0 1 
J2008+5444  2185806580330419968 20161009 0 0 
J2008+5709  2234506492944879360 20161015 0 0 
J2009+3308  2055198308494920960 20160724 0 0 
J2009+5659  2186462335937934976 20161015 0 0 
J2010+3528                      20160715 1 0 
J2010+4040  2074506110651830784 20160903 0 1 
J2011+1611E 1809359465717142656 20160930 0 1 
J2011+1950  1822540582913588736 20160918 0 1 
J2011+2618W 1835627794942911488 20160909 0 1 
J2011+2737  1836612304521003264 20160903 0 0 
J2011+3618  2059169710153168768 20160715 1 1 
J2011+3659                      20160723 0 0 
J2011+3757  2061572894655546624 20160724 0 0 
J2011+4749  2084347216431987968 20160914 0 1 
J2011+5656  2186469993859874176 20161015 0 0 
J2012+1434  1806708027781557760 20161009 0 1 
J2012+1615  1808616470735813248 20160928 0 0 
J2012+2043  1828801197810151936 20160916 1 1 
J2012+2950  2029605491737905152 20160903 0 0 
J2012+5044  2088093772250725248 20160919 0 1 
J2013+1220  1803152207170331648 20161014 1 1 
J2013+1238  1803213711104150272 20161012 0 1 
J2013+2736  1836600553490507008 20160904 0 1 
J2013+3000  2029631811298559104 20160903 0 0 
J2013+3321  2055406803396555136 20160723 0 1 
J2013+3641  2060500840768633856 20160723 0 1 
J2013+4015  2062417289529521792 20160903 0 1 
J2013+4501  2081599300662568320 20160911 0 1 
J2014+0912  4251370839626414464 20161017 0 0 
J2014+3121  2053968882690512256 20160715 0 1 
J2014+4239  2080722165259258624 20160904 0 0 
J2015+1035  1801572758719062016 20161016 0 1 
J2015+4737  2084152744621830016 20160913 0 0 
J2016+3510  2055820838238174592 20160715 0 0 
J2016+5621  2186209035947919104 20161012 0 0 
J2017+1258  1803291157951554048 20161012 0 1 
J2017+2504  1832254184029914624 20160911 0 0 
J2018+1007  1753537634023260672 20161017 0 0 
J2018+1322  1803377400896879232 20161011 0 0 
J2018+1550  1808403096750183168 20161001 0 0 
J2018+2704  1836101100338072960 20160905 0 0 
J2019+1235  1802503529669494272 20161012 0 1 
J2019+2631  1835857283635466496 20160909 0 0 
J2019+3554  2057459213635707520 20160715 0 0 
J2020+5633  2187677811683172480 20161012 0 0 
J2021+3812  2061075576101676032 20160726 0 0 
J2021+4738  2083449160259245440 20160914 0 0 
J2021+5026  2085075406673119744 20160919 0 0 
J2022+0921  1753192494746858496 20161018 0 0 
J2022+3117  1862034696988864896 20160726 1 1 
J2022+5043  2181153653285880832 20160919 0 0 
J2022+5137  2181268788463286528 20160925 0 0 
J2023+2320  1831077809661808256 20160914 1 1 
J2023+3004  1861360043522079104 20160729 0 1 
J2023+3300  2054457306383055104 20160723 0 1 
J2024+1620  1805894144352957824 20160930 0 0 
J2024+3122  1862012564999354368 20160726 0 1 
J2024+3308S 2054464556287815168 20160715 0 1 
J2024+3725  2057978286200294784 20160715 0 0 
J2025+1924  1816263058701362944 20160919 0 1 
J2025+5433E 2185061386330548224 20161007 0 0 
J2025+5433W 2185061008373422464 20161007 0 0 
J2026+1817  1815187289652079488 20160925 0 0 
J2026+2730  1859995961888258432 20160904 1 1 
J2026+3340  2055954738136531456 20160715 0 0 
J2026+3517  2056435362152244864 20160714 0 1 
J2026+5834  2188318517720321664 20161017 0 0 
J2027+0921  1752444277083850112 20161018 0 1 
J2027+3559  2056842593770045824 20160714 0 0 
J2027+4318  2069056553044494720 20160905 0 1 
J2027+5331  2181945817053982464 20161001 0 0 
J2027+5603  2186925470852475008 20161011 0 0 
J2028+3412  2056115198113182208 20160714 0 0 
J2028+3732  2057849535959767680 20160724 0 0 
J2029+0941  1752805741531173632 20161018 0 0 
J2029+1317  1803938117463671040 20161011 0 0 
J2029+1601  1805641398416685824 20161001 0 1 
J2029+1709  1811922423011016064 20160927 0 0 
J2029+2341  1830986550191818496 20160913 1 1 
J2029+4507  2070863767906457600 20160909 1 1 
J2029+4639  2071470290311613440 20160913 0 0 
J2030+2307  1830891201916207360 20160914 1 1 
J2030+2519  1831795584594595840 20160910 0 1 
J2030+2650  1856712201709083136 20160627 1 0 
J2030+3137  1861885025963342464 20160724 1 1 
J2030+3810  2063875585533937664 20160726 0 0 
J2030+5134  2181125547024291200 20160927 1 1 
J2030+6526  2246206567973292160 20161016 0 0 
J2031+3934S 2064284054100289408 20160729 0 0 
J2032+4134  2067838225439195392 20160904 0 0 
J2033+2220  1818597489381752704 20160914 0 1 
J2033+2322  1819258227150298752 20160914 1 1 
J2033+2615  1856620633004444800 20160906 1 1 
J2033+2823  1857525458053641344 20160903 0 1 
J2033+3635                      20160714 0 0 
J2033+3726  2063034287342940672 20160724 0 0 
J2034+1014  1754433701637713280 20161016 0 0 
J2034+1608  1810863013494990336 20161001 0 0 
J2034+5215  2181577957392735872 20160927 0 0 
J2034+5727  2187393003811592576 20161015 0 0 
J2034+5917  2194392804070784128 20161019 0 0 
J2035+3248  1863563052503507712 20160715 0 1 
J2035+3809  2063924273279611648 20160724 1 1 
J2035+4220  2069475982366201856 20160905 0 0 
J2036+3150  1862686363773994240 20160724 0 1 
J2036+3458  1864435308821926784 20160714 0 0 
J2036+3850  2063967910147595008 20160729 0 0 
J2037+0921  1749630042711331968 20161019 0 0 
J2037+1323  1756265281849748736 20161011 0 0 
J2037+1858  1812665761590894848 20160925 0 0 
J2037+4112  2064868822487489792 20160903 0 0 
J2037+4550  2071154936632398976 20160911 0 0 
J2038+0856  1749551251535084928 20161019 0 0 
J2038+1455  1810487152316148736 20161007 0 1 
J2038+2542  1855695737559510912 20160910 0 0 
J2038+3139  1862670764452592640 20160724 0 0 
J2039+2155  1818126730907062528 20160916 0 0 
J2039+2159  1818128002217441408 20160915 0 0 
J2039+2502  1843510292565026816 20160911 0 1 
J2039+2945  1859167995284626560 20160902 0 0 
J2039+3009  1859241696925169664 20160729 0 0 
J2040+1529  1810616448010879488 20161002 0 0 
J2040+1954                      20160919 1 0 
J2040+3219  1863092805118010368 20160715 0 0 
J2040+3452  1864208087872606592 20160714 0 1 
J2040+5933  2193753300619989376 20161022 1 1 
J2041+4938  2168280502430898944 20160918 0 0 
J2042+1109  1754739434589158656 20161016 0 0 
J2042+2833  1857357477590096000 20160903 0 0 
J2042+3253  1863134964517774080 20160604 1 1 
J2042+4243  2066555026648381824 20160905 0 0 
J2042+5026  2180351593914231808 20160919 0 0 
J2042+5611  2184034305029062272 20161011 1 1 
J2042+5644  2184192252454187520 20161014 0 0 
J2043+0842  1750795147078888448 20161022 0 0 
J2043+1114  1754732532578449664 20161015 0 0 
J2043+1206  1755138248071476224 20161014 0 0 
J2043+2124  1817871231891573120 20160916 0 0 
J2043+4513  2070208291476617216 20160913 0 0 
J2043+4514  2070208287174276992 20160911 0 0 
J2043+5509  2183769047851717248 20161009 0 0 
J2044+0854S 1750816656275568000 20161015 0 0 
J2044+5147  2182066763335251456 20160928 0 0 
J2045+1917  1813997446267281152 20160927 0 1 
J2045+2031  1814700034194370944 20160918 0 1 
J2045+3253  1863029411405642112 20160715 0 1 
J2045+3508  1870266293863485440 20160713 0 1 
J2045+3710  1871046289976784256 20160724 0 0 
J2045+4429  2070115588901082368 20160619 0 1 
J2046+2219  1818026125591325696 20160914 0 1 
J2046+3858E 2063465227187066624 20160726 0 0 
J2046+5651  2184173393247421184 20161014 0 0 
J2047+0947  1751356001088185088 20161017 0 0 
J2047+1227  1760982672067059328 20161014 0 0 
J2048+1127  1751865311194729344 20161015 0 0 
J2048+1208  1760909417105198080 20161014 0 0 
J2048+1943                      20160919 1 0 
J2048+2613  1844102693112561536 20160906 0 0 
J2048+2831  1857873835739422976 20160903 0 0 
J2048+3843  1872747376210709760 20160726 0 1 
J2048+4502  2163229930123892608 20160911 0 0 
J2049+1520  1762712856691902848 20161002 0 0 
J2049+1532  1762719350682913152 20161002 0 0 
J2049+1605  1763035288476711296 20161001 0 0 
J2049+2505  1843678522140860160 20160913 0 0 
J2049+5203  2182135036132565248 20160930 0 0 
J2050+1512  1762648874561848192 20161002 0 1 
J2050+3909  2064936373741059584 20160726 0 1 
J2050+4455  2163216083149478528 20160910 0 0 
J2050+4956  2168175533430594816 20160925 0 0 
J2051+1113  1751609606023143680 20161016 0 0 
J2051+2407  1842819356881827840 20160913 0 0 
J2051+2817  1857889709936521088 20160904 0 0 
J2051+3100  1859578078763819136 20160726 0 0 
J2051+3104  1859591101104690048 20160726 1 1 
J2051+3559  1869951421223400704 20160714 0 0 
J2051+3955  2065066013034138624 20160903 0 0 
J2051+5922  2193832740335609472 20161022 0 0 
J2052+3502  1869652010458096000 20160713 0 1 
J2052+3757  1872464973520357888 20160724 1 1 
J2052+4310  2066768499405895296 20160906 0 0 
J2053+1037  1750765357185849856 20161017 0 0 
J2053+4914  2167330490026288000 20160918 0 0 
J2053+6209  2195886971653527168 20161018 0 0 
J2054+3508  1869667644139988096 20160713 1 1 
J2055+0950  1750644685784383744 20161017 0 0 
J2055+2108  1838610838687983232 20160918 0 0 
J2055+2205  1838833180555005824 20160915 0 0 
J2055+4902  2167268848654343424 20160916 0 1 
J2056+0842  1738234974781339264 20161026 1 0 
J2056+1030  1756706396467673088 20161017 0 1 
J2056+3047N 1858771621343683712 20160729 0 0 
J2056+3218  1865763106545409664 20160714 0 0 
J2057+2221  1838855376946302720 20160625 0 0 
J2057+2520S 1844506660553913728 20160911 1 1 
J2057+2626  1844640354296500096 20160906 0 0 
J2058+1833  1765340822626040832 20160928 1 1 
J2058+2839  1846250279842760832 20160903 0 1 
J2058+3149  1864983754662836352 20160723 0 0 
J2058+3416  1866522319327259136 20160605 0 0 
J2058+3530  1869736363613931008 20160713 0 1 
J2058+4526  2163487245904668544 20160913 0 0 
J2058+5115  2169799164199134464 20160928 0 0 
J2059+4224  2161759470761109376 20160905 0 0 
J2059+4536  2163449072235307904 20160913 0 1 
J2059+5303  2170612429146318208 20160930 1 0 
J2100+3027  1864517703470701056 20160729 0 0 
J2100+4004  1873073175244118784 20160606 1 0 
J2100+4353  2162177319545491072 20160909 0 0 
J2100+4910  2168593072968606336 20160925 1 1 
J2100+5103  2169403790988995072 20160928 0 0 
J2100+5156  2170226260045096192 20160930 0 1 
J2101+2043                      20160919 1 0 
J2101+3314E 1866215555581050496 20160713 0 0 
J2101+3314W 1866215589940389120 20160713 0 0 
J2101+3419  1866418037520393216 20160712 0 1 
J2101+3637  1871311070424604928 20160714 0 1 
J2101+3802  1871730465390971776 20160714 0 0 
J2101+4046  1873393717239299072 20160903 0 0 
J2101+4737  2163906988776551040 20160915 1 1 
J2102+1642  1764028491073760384 20161001 0 0 
J2102+1840  1765125902462340224 20160930 0 0 
J2102+2237  1838453368006631552 20160915 0 0 
J2102+2444  1841235201144126592 20160913 0 0 
J2102+3454  1866460334359360768 20160708 0 0 
J2102+4234  2161774554686779264 20160905 0 0 
J2103+0920  1744316206092271872 20161022 0 1 
J2103+1108  1756665847679550720 20161016 0 0 
J2103+1716  1764121743403778688 20161001 0 0 
J2103+2940  1852401016606588032 20160903 0 0 
J2103+3133  1864697782858711808 20160724 0 1 
J2104+1410  1759909892315009920 20161009 0 0 
J2104+1623  1763819515144644992 20161002 0 0 
J2104+2036  1837651239913999104 20160925 0 0 
J2104+2109  1838104204344928000 20160919 0 0 
J2105+0932  1744159113368549760 20161019 0 0 
J2105+1157  1757106927937847040 20161015 0 0 
J2105+1435  1760208512800938752 20161009 0 0 
J2105+2051  1838036133406428288 20160919 0 0 
J2105+2309  1838589226411427072 20160914 0 0 
J2105+3842  1872137800089678592 20160724 0 1 
J2105+4921  2165657235185762688 20160925 0 1 
J2105+4959  2169065175770583552 20160925 0 0 
J2105+5410  2176686646775901568 20161007 0 0 
J2106+1339  1759821411692605568 20161012 0 0 
J2106+2854  1852115865136515200 20160903 0 0 
J2106+4355  2162317953952277760 20160909 0 1 
J2106+5359  2176493854282347648 20161002 0 0 
J2107+1125  1757014431522099968 20161016 0 0 
J2107+1850  1789102578867702912 20160930 0 0 
J2107+1950  1789325333051362432 20160928 0 0 
J2107+2945N                     20160903 0 0 
J2107+4352  2162326195981519616 20160910 0 1 
J2107+5757  2189766608900938240 20161016 0 0 
J2107+5943  2192213022271586560 20161026 0 0 
J2108+1414  1759939063732652672 20161009 0 1 
J2108+1442  1760038054139205504 20161009 0 0 
J2108+3058  1852960186993590272 20160724 0 1 
J2108+3116N 1852982692622465920 20160715 0 0 
J2108+3357  1867050634660711808 20160708 0 0 
J2108+3617W 1868147633728182656 20160714 0 1 
J2108+4134  1969371049303199744 20160904 0 1 
J2108+4512  2162543010244897792 20160914 0 1 
J2108+5842  2189871543543817600 20161018 0 0 
J2109+0925  1744177220950392576 20161022 0 0 
J2109+3028  1852740284663391616 20160726 0 1 
J2109+3046  1852763580566145920 20160724 0 0 
J2109+3046  1852763580566145920 20160724 0 0 
J2109+4257N 1970054533224389888 20160906 0 1 
J2109+4800  2165280347520171392 20160916 0 0 
J2109+4811  2165305464489588096 20160918 1 0 
J2109+4907E 2165953626586878976 20160925 0 0 
J2109+5422  2176602327977607808 20161009 0 0 
J2109+5654  2189427203406330752 20161015 1 1 
J2109+5840  2189857146813564160 20161018 0 0 
J2110+1415  1759958476984773248 20161014 0 0 
J2110+2719  1844975945864192640 20160905 0 0 
J2110+2925                      20160619 1 0 
J2110+2930  1851513298406473600 20160903 0 0 
J2110+4657N 2164378370045365376 20160915 0 1 
J2110+4657S 2164331434639561088 20160915 0 1 
J2111+1822  1788354356909111040 20160930 0 0 
J2111+4634  2164310269040421120 20160914 0 1 
J2111+4747  2164531786266817408 20160916 0 0 
J2112+1733  1787984409900989824 20161001 0 0 
J2112+2629  1841884531482376320 20160911 0 0 
J2112+3555  1867689519637192704 20160714 0 1 
J2112+3914  1968110321784115456 20160724 0 0 
J2112+5914  2191408351561905408 20161022 0 0 
J2113+0846N 1743167177785867264 20161026 1 0 
J2113+0909  1743742909561210368 20161026 0 0 
J2113+1548  1760584236539937792 20161007 0 0 
J2113+1805  1788103874414950144 20160930 0 0 
J2113+2745  1851017418660181120 20160905 0 0 
J2113+2851  1851232235744719104 20160903 0 0 
J2113+3046  1852810241091726336 20160724 0 0 
J2114+1132  1746367375101937536 20161017 0 0 
J2114+1254  1758807047791960704 20161014 0 0 
J2114+1532  1760514451911151616 20161007 0 0 
J2114+1604  1760606639089294848 20161007 0 1 
J2114+3801  1964791549008457856 20160618 1 0 
J2114+3937  1968217180569085184 20160724 0 0 
J2114+4924  2165790314756978432 20160925 0 0 
J2114+5052  2166211633861548800 20160928 0 0 
J2114+5344N 2175768515919625344 20161007 1 1 
J2115+1424  1759542758509989504 20161011 0 0 
J2115+2128  1791404509539265920 20160919 1 1 
J2115+2547  1841590549559106176 20160619 0 0 
J2116+2951E 1851868127125091840 20160903 0 0 
J2116+2951W 1851868127125091968 20160726 0 0 
J2117+1028  1743997377783673984 20161018 0 0 
J2117+1034  1745501101669501568 20161018 0 0 
J2117+2053S 1791309809807683200 20160919 0 1 
J2117+3429  1867314242572077312 20160712 0 1 
J2117+3446  1867334338718507520 20160712 0 1 
J2118+1127                      20161017 0 0 
J2118+1444  1759487164453343360 20161011 0 0 
J2118+3259  1854621102388991744 20160708 0 0 
J2118+4401  1971491315732560000 20160913 0 0 
J2119+0958  1743727348895893888 20161019 0 0 
J2119+1104  1745551885362990464 20161018 0 0 
J2119+1149  1746439603563432704 20161017 0 0 
J2119+1258  1747136900094384256 20161014 0 0 
J2119+2831  1848526028390215936 20160904 0 0 
J2119+4352  1970735749395226496 20160913 0 0 
J2120+1317                      20161014 0 0 
J2120+4016  1965599346463293312 20160903 1 1 
J2120+5857  2191228066013164672 20161022 0 0 
J2121+1549  1783759326017075200 20161007 0 0 
J2121+3409  1855247068097607808 20160712 1 1 
J2121+4318  1970649369011087232 20160913 0 0 
J2121+4729  2164594217898640640 20160918 0 0 
J2122+0853  1740534092250753920 20161026 0 0 
J2122+1110  1745594697596943104 20161018 1 1 
J2122+2255  1791995119082190848 20160622 0 0 
J2122+3025  1853258360795911296 20160724 1 0 
J2122+3311  1854946592185212672 20160708 1 1 
J2123+2758  1848220742114784128 20160905 0 1 
J2123+2901  1848602680667517568 20160904 1 0 
J2123+3134  1853474620989549952 20160715 0 0 
J2123+4419E 1970854290493597824 20160913 0 0 
J2124+1357  1747308045949688448 20161012 1 1 
J2124+5821  2179149415387089792 20161019 0 0 
J2126+2452  1798413239035465984 20160914 0 0 
J2126+3954  1965412120242030592 20160903 1 1 
J2126+5356  2175953238164076800 20161002 0 1 
J2127+3401  1854353916756790400 20160618 0 0 
J2127+3625  1951688772022048768 20160714 0 0 
J2127+4806  1978571659538422272 20160925 0 0 
J2127+5505  2177580481018646016 20161012 0 0 
J2127+5919  2191576782999187968 20161026 0 0 
J2128+0953  1742203288341024384 20161022 0 0 
J2128+1023  1742303928014610432 20161019 0 0 
J2128+1754  1784536685033921920 20161002 1 0 
J2128+2645  1847100064887658624 20160913 0 0 
J2128+3953  1964675756694488832 20160903 0 0 
J2129+1738  1784473016438653056 20161002 0 0 
J2129+2118  1790789160985012480 20160926 0 0 
J2129+4720  1978296747258230912 20160918 0 1 
J2130+1535  1771964319325770624 20161011 0 0 
J2130+2312  1797297101590287104 20160919 0 0 
J2130+2732  1847293407134775168 20160911 0 0 
J2130+2947  1850020470850007424 20160726 0 0 
J2131+1219  1745968565914210432 20161016 0 0 
J2131+2243  1797031260294631296 20160924 0 1 
J2131+2632  1799046149712851712 20160913 0 0 
J2132+1052W 1742674429073399808 20161018 1 1 
J2132+1206  1745900632411228160 20161017 0 0 
J2132+1242  1770012888054516864 20161015 1 1 
J2132+1301                      20161015 1 0 
J2132+1426N 1771230051716927488 20161014 0 0 
J2132+1657                      20161007 1 0 
J2132+2433  1798246358080104448 20160915 1 1 
J2133+1345  1770370057528939264 20161014 1 1 
J2133+1556  1772032970082734208 20161011 0 0 
J2133+2212  1796942436074919168 20160925 0 0 
J2133+2439  1798625380355612544 20160916 0 0 
J2133+4149  1967134986248353408 20160910 0 0 
J2133+5001  2171316563273961344 20160928 1 1 
J2134+2737  1848743044496037376 20160911 0 0 
J2134+2803E 1848835540911917952 20160906 1 1 
J2134+2836  1848959167250271616 20160904 0 0 
J2134+3258  1947064810233017984 20160708 0 0 
J2134+4812  1978433086699970048 20160925 1 1 
J2134+5132  2171727299572390400 20160625 0 0 
J2134+5348S 2174215872362984448 20161007 0 1 
J2135+4633E 1977417206682312704 20160916 1 1 
J2135+4856  1978675563386608512 20160925 0 0 
J2136+2500  1797912995606593920 20160915 0 1 
J2136+3329  1950105337839482112 20160708 0 0 
J2136+3927E 1953952391581618432 20160619 1 0 
J2136+4120  1966684323918388608 20160906 0 0 
J2136+5607  2177698987757211008 20161015 0 0 
J2137+1650  1773626918345540352 20161009 0 0 
J2137+1900  1786524602056470912 20161001 0 0 
J2137+3336  1947201458909890432 20160708 0 0 
J2137+4201  1966732393193135360 20160911 0 1 
J2138+1052  1742522146713347840 20161022 0 0 
J2138+2053  1787571264110502016 20160926 0 0 
J2138+2743  1800808220175220480 20160619 1 1 
J2138+4715  1977555951302914560 20160924 0 0 
J2139+2736                      20160911 1 0 
J2139+3131  1946685753593364608 20160715 0 0 
J2139+3248  1946915001771953408 20160708 0 0 
J2139+4738  1977572066020448384 20160924 0 0 
J2140+1302  1767456424730893696 20161016 0 0 
J2140+4108  1966444561663778304 20160910 0 0 
J2140+4123  1966500666818816896 20160910 0 1 
J2140+5400  2174275108532585728 20161011 1 1 
J2140+5408  2174326712570073472 20161012 1 1 
J2141+2741  1800587798162719232 20160913 2 1 
J2141+2954  1849509026144352384 20160903 0 0 
J2141+3624  1951091187444795520 20160714 0 0 
J2141+3924  1953905834138844416 20160903 0 0 
J2141+4616  1977256815420066304 20160918 0 0 
J2142+1727  1773571977123373952 20161009 1 1 
J2142+1759  1774164510812147840 20161007 0 0 
J2142+4429  1973817405608298496 20160915 0 0 
J2143+1220  1766795583882730112 20161017 0 0 
J2143+1249  1767203532760428928 20161018 0 0 
J2143+1351  1767613586174084992 20161015 0 0 
J2143+2408  1794646557012108928 20160919 0 0 
J2143+2928  1801400960022430976 20160903 0 0 
J2144+1632  1772711987232449536 20161011 0 0 
J2144+1704  1773497412196823680 20161009 0 0 
J2144+3332  1947326940673741056 20160708 0 0 
J2144+4417  1973094614149871872 20160622 0 0 
J2145+1643  1772710887720964224 20161011 0 0 
J2145+1953                      20160930 1 0 
J2145+2451  1799197332561190400 20160916 0 1 
J2145+2901  1801312140098680320 20160905 0 0 
J2145+3520  1947785918059394560 20160712 0 0 
J2145+4225  1972609076683624064 20160914 0 0 
J2146+2153  1793351332314651136 20160926 0 0 
J2146+2708  1800106663037131776 20160914 0 0 
J2146+3813  1952802469918554368 20160726 0 0 
J2146+4408  1973080316194627072 20160915 0 1 
J2146+5752  2178326774533890176 20161019 0 0 
J2147+2613  1799454480844455680 20160915 0 0 
J2147+3605  1949346429994710400 20160714 0 1 
J2147+4507  1974270159574386176 20160916 0 0 
J2147+5014  1980487077505535744 20160930 0 0 
J2147+5309N 2173241842501597056 20161009 0 1 
J2147+5341  2173832795633114496 20161011 0 1 
J2148+2755  1800265817345116544 20160913 0 0 
J2148+4131  1960490190802821760 20160911 0 0 
J2149+2903  1897212987381461376 20160906 0 0 
J2150+1553  1772735351854653440 20161012 0 0 
J2151+1250  1766511046596516608 20161017 0 0 
J2151+1336  1768825106253209984 20161016 1 1 
J2151+1621  1772786101187963264 20161011 0 0 
J2151+1825  1780056926768695680 20161009 0 0 
J2151+2753  1800226990840945792 20160914 0 0 
J2151+3046  1897624136011633920 20160724 0 0 
J2151+4635  1974490581599949568 20160919 0 0 
J2152+1826  1779307510811124352 20161009 0 0 
J2152+1932  1780275493360460544 20161002 0 0 
J2152+2725  1799991798431932800 20160914 0 1 
J2152+3600  1949201333121217024 20160712 0 0 
J2152+4355  1973166902738975488 20160915 0 0 
J2153+1157  1766171920271467136 20161019 0 0 
J2153+1549  1769740728857008640 20161012 0 0 
J2153+1642  1772897044489840640 20161011 0 0 
J2153+3117  1898019994557129984 20160715 0 0 
J2153+3136  1898095414183050752 20160715 0 0 
J2154+1526  1769668470327097216 20161014 0 0 
J2154+1729  1779000025512655232 20161011 0 0 
J2154+2050  1780954785387918976 20161001 0 0 
J2154+2247  1794780903588876672 20160926 0 0 
J2155+1914  1779475117614723328 20161007 0 0 
J2155+4251  1961045272376051712 20160914 0 0 
J2155+4938  1979556615793441024 20160930 1 1 
J2155+5452  2174009061089092608 20161015 0 0 
J2156+1946  1780624347783836032 20161002 0 0 
J2156+2343  1795134430936947968 20160925 0 0 
J2156+3358                      20160708 1 0 
J2156+3725  1949927079513324928 20160729 0 0 
J2156+3943  1959178507788916736 20160715 0 0 
J2156+4300  1960882991332488192 20160914 0 0 
J2156+5335  1981534946449108864 20161012 0 0 
J2157+2101  1780856757054271488 20161001 0 0 
J2157+2737  1896028091803987968 20160914 1 1 
J2157+2854  1896261153909224064 20160911 0 0 
J2157+3826  1950040638449191424 20160904 0 0 
J2157+5039  1980181481994255360 20161001 0 1 
J2158+3305  1899799313612629504 20160708 0 0 
J2158+3437  1948079865619373184 20160708 0 0 
J2158+3642  1949654916025710720 20160726 0 0 
J2158+4420  1961275963659191168 20160918 0 0 
J2158+5640  2198932687591210624 20161018 0 0 
J2159+1242  1767804282721769088 20161019 0 0 
J2159+2444  1795636220557099264 20160924 0 0 
J2159+2817  1896170272400999808 20160911 0 0 
J2159+3248  1899732724439586944 20160708 0 0 
J2159+3847  1956030468559418880 20160906 0 1 
J2159+4151  1959969434607205504 20160914 0 0 
J2200+1526  1769505261569865984 20161015 0 0 
J2200+2638  1892729831798642560 20160916 0 0 
J2200+3758  1955780153565011840 20160904 0 0 
J2200+5336  1981504984756381312 20161012 1 1 
J2201+1628                      20160627 1 0 
J2201+2818  1893189736896880640 20160622 0 0 
J2201+3831  1956013872806116864 20160905 1 1 
J2201+4901  1976428573929667456 20160622 1 1 
J2201+5351  2005531203608333696 20161012 0 0 
J2202+1207E 2728291770496172672 20161022 0 0 
J2202+1207W 2728291766200857728 20161022 0 0 
J2202+1508W 1768707737682494592 20161015 1 1 
J2202+2001  1779950244076928000 20161007 0 0 
J2202+2057  1782303817435390208 20161001 0 0 
J2202+2817  1893177917146753408 20160913 0 0 
J2202+3753  1955742980628873344 20160903 1 1 
J2203+2915  1896626878964417408 20160911 0 0 
J2203+3001  1896805171646898560 20160910 0 0 
J2203+3217  1899458495066989824 20160708 0 0 
J2203+4358  1962516934328993280 20160918 0 0 
J2203+5729  2199086138186108928 20161022 0 1 
J2204+1505  1768695093298872832 20161015 0 0 
J2204+2857  1893608032351818880 20160911 0 0 
J2204+4122  1959789733173987968 20160913 0 1 
J2204+5556                      20161017 1 0 
J2205+1706  1775752171242693888 20161012 0 0 
J2205+2600  1891850394294860416 20160918 0 1 
J2205+3117  1898591671884562688 20160724 0 0 
J2205+4511  1962871045793627008 20160925 0 1 
J2205+5348  2005328515516459136 20161014 0 0 
J2206+1327  2729058881720111872 20161018 0 0 
J2206+1722  1776179945695834368 20161011 0 0 
J2206+3918  1956328333130770048 20160715 0 0 
J2207+1419  2729175606046270208 20161017 0 0 
J2207+1802  1776244267119812224 20161011 0 0 
J2208+3809  1955099147852354048 20160906 0 1 
J2208+4616  1962987456589751296 20160925 0 0 
J2208+4834  1975804944675993216 20160930 0 1 
J2208+5009  1976975065555659136 20161002 0 0 
J2209+1559  1774686950633917568 20161015 0 0 
J2209+2432  1879483156225297536 20160925 0 0 
J2209+2921  1893671013749932928 20160622 0 1 
J2209+3051  1898319989432537856 20160904 0 0 
J2209+3136  1898531439263850240 20160715 0 0 
J2209+4102  1956721064938340224 20160911 0 0 
J2209+5223  2004394927062544768 20161011 0 0 
J2210+1345  2728898116799286528 20161018 1 1 
J2210+1717  1775382460457828480 20161014 0 0 
J2210+1904  1778085678514547584 20161010 0 0 
J2210+3401  1900126074722067584 20160708 0 0 
J2210+4159  1958330372005999872 20160915 0 1 
J2210+4224  1958359199826617344 20160916 0 0 
J2210+4417  1961846708979493504 20160919 1 1 
J2210+4928  1976697988636667136 20161002 0 1 
J2211+1818  1776311169826279424 20161011 0 0 
J2211+1825  1776317182780536064 20160625 0 0 
J2211+1956  1778294242126080384 20161009 0 0 
J2211+2252  1783012280881043840 20160928 0 0 
J2212+1725  1775476709220377600 20161014 0 0 
J2212+2008  1778303553615342208 20161009 0 0 
J2213+2127  1781842911608993408 20161002 0 0 
J2213+2558  1880064759219905792 20160924 0 0 
J2213+3129  1895829561238302848 20160726 0 0 
J2213+3139  1898843391329836288 20160715 0 0 
J2213+3618  1906604225434313984 20160726 1 1 
J2213+3639  1906683115393776896 20160729 0 0 
J2213+3710  1907086670521344896 20160729 0 0 
J2213+4600  1963115962004376576 20160926 0 1 
J2213+5413  2005410910170532608 20161015 1 1 
J2214+2534  1879665881313941760 20160925 0 0 
J2214+2645  1892141245190708096 20160918 0 0 
J2214+3154  1898868405219702272 20160714 0 0 
J2214+5715  2198454777993707392 20161026 0 0 
J2215+2816  1894065532267352832 20160915 0 0 
J2215+3248  1899053943507119616 20160708 1 1 
J2215+3500  1906199467716652032 20160715 1 0 
J2215+4303  1958484200555288960 20160919 0 0 
J2216+1533  2735685329062509056 20161016 0 0 
J2216+1952  1778059221515844480 20161009 0 0 
J2216+2832  1894098551976126208 20160914 0 0 
J2216+3247  1899027177270931200 20160708 1 0 
J2216+3445  1905438949267243776 20160714 0 1 
J2216+4349  1961901379614543488 20160919 1 1 
J2216+5631  2006208468413983360 20161022 0 0 
J2217+1512  2735472371699492352 20161016 0 1 
J2217+1521  2735478934409535872 20161016 0 0 
J2217+2335  1878352480314331008 20161001 0 1 
J2217+2409E 1878546475397491456 20161001 0 0 
J2217+3434  1905467983245604864 20160714 0 0 
J2217+4242  1958785020063452288 20160916 0 0 
J2217+4359  1961917941008740864 20160924 0 0 
J2218+2037  1778495040437337216 20161009 0 0 
J2218+2356  1878504315998508672 20161001 0 0 
J2219+2324  1878240055250763648 20161002 0 0 
J2219+3521  1905566149018504960 20160726 0 0 
J2219+4149  1957749967304920448 20160915 0 0 
J2220+1926  1777595639925534208 20161010 0 0 
J2220+2835  1893988497733997440 20160914 0 0 
J2220+4240  1958562506398582144 20160919 0 0 
J2220+5533  2005956783328715648 20161018 0 1 
J2221+3744  1906990222734672384 20160906 1 1 
J2221+4248  1958570512217850880 20160919 0 0 
J2221+5255  2001667794628520192 20161014 0 0 
J2222+1506  2734766961975728000 20161017 0 0 
J2222+2707  1881700729442969216 20160918 0 0 
J2222+2801  1881898955069713024 20160915 0 0 
J2222+3109  1895629999877530752 20160906 0 0 
J2223+1423  2734574586095531904 20161019 0 0 
J2223+2615  1881399020876366720 20160924 0 0 
J2223+3153  1901717995759438336 20160726 0 1 
J2223+3156  1901677275171249792 20160715 1 1 
J2223+3159  1901725314383702144 20160714 0 0 
J2223+3219  1901748541566787712 20160708 1 1 
J2223+3227  1901773448080491392 20160619 1 1 
J2223+3749  1908480713824482432 20160906 0 0 
J2223+4933  1999772511452775936 20161009 0 0 
J2224+1718  2737506498275800320 20161014 0 0 
J2224+2430  1878702228091201536 20161001 0 0 
J2224+4017  1909338951370069632 20160910 0 0 
J2224+4501  1983082955728813312 20160925 0 0 
J2224+5200  2001345397199713152 20161011 0 0 
J2225+1735  2737544263923154304 20161014 0 0 
J2225+3148  1901680955961847040 20160726 0 0 
J2225+3540  1905816425351727872 20160714 0 0 
J2225+3939  1908890041388780800 20160715 0 0 
J2225+5119  2000528288261203840 20161010 0 1 
J2226+2704  1881592397483713024 20160918 0 0 
J2226+2913  1882363120775670784 20160913 0 0 
J2226+3458  1905632703831592192 20160714 0 1 
J2226+4404  1982798113496733184 20160925 0 0 
J2227+3658  1907587360627325056 20160905 0 0 
J2227+4757  1987406853927264000 20161002 1 1 
J2228+1921  1777416625688710912 20161011 0 0 
J2228+2641  1880770478182068608 20160918 0 0 
J2228+3742  1907770394953183744 20160906 1 1 
J2228+5252  2001525403565823104 20161015 0 0 
J2229+2927  1882451734541229952 20160906 0 0 
J2229+3641  1907398725663352448 20160904 0 1 
J2229+4128  1909518584080107904 20160916 0 0 
J2229+4319  1981945510948891904 20160924 0 0 
J2229+5456  2006430088723379712 20161019 0 0 
J2230+1523W 2736051092772812160 20161018 0 0 
J2230+1531  2736070609104209920 20161017 0 0 
J2230+1834  2738063091676747904 20161014 0 0 
J2230+3159  1900994551468269696 20160714 0 0 
J2230+3347  1902321696362272640 20160708 0 0 
J2230+3836  1907836193852827392 20160911 0 0 
J2230+3930  1909069085687592576 20160715 0 0 
J2231+1709  2736885652163348864 20161015 0 0 
J2231+2403  1875674482305975168 20161002 0 0 
J2231+2612  1880498245975014528 20160925 0 0 
J2231+3644  1907344231118609920 20160905 0 0 
J2231+3810S 1907765240993174016 20160906 0 0 
J2231+4243  1981690321172290816 20160924 0 0 
J2231+4509  1982947131682334848 20160926 0 1 
J2231+4548  1983215000203690240 20160928 0 0 
J2232+2040  1873672649587873792 20161010 0 0 
J2232+2504  1877288221777942016 20161001 1 0 
J2232+3052  1900665831852178176 20160910 0 0 
J2232+3519  1904201002251926016 20160726 0 0 
J2232+4810  1987015152911081216 20161007 0 0 
J2233+1519E 2736087819037466496 20161019 1 0 
J2233+1519W 2736087720253975936 20161019 0 0 
J2233+2341  1875447604953567872 20161002 0 1 
J2233+3102  1900673872031045760 20160906 0 0 
J2233+3747  1907926491244770688 20160906 0 0 
J2234+1632  2736623251136151936 20161017 0 0 
J2234+1958  2834386568038204416 20161011 0 0 
J2234+2609  1880834490374790784 20160930 0 0 
J2234+2921  1888219669462745984 20160911 0 0 
J2234+3334  1901601584964734848 20160708 0 0 
J2234+4930  1987992309512219904 20161010 0 1 
J2235+2135  1874173648933544960 20161008 0 0 
J2235+3548  1904321433134934144 20160729 0 0 
J2235+5422  2003319261088450432 20161017 1 1 
J2236+2320  1876122464574464384 20161007 0 0 
J2236+3008  1888376590387261056 20160911 0 0 
J2237+2959  1888358963841496320 20160911 0 0 
J2237+3342  1901568977571988608 20160712 1 1 
J2237+3508  1904043355482208256 20160726 1 1 
J2237+4159  1933412689741043840 20160918 1 1 
J2237+5515  2003499718434389504 20161019 0 0 
J2238+4050  1932464326602479104 20160914 0 1 
J2238+4951  1987983410339434624 20161010 0 0 
J2238+5220  2001977616383611648 20161015 0 1 
J2239+1804  2833087529409814528 20161015 0 0 
J2239+2913E 1887519177475838336 20160913 1 1 
J2239+2913W 1887519177475838208 20160913 1 1 
J2239+3250  1901279668576816640 20160708 0 0 
J2239+3523  1904073115306420352 20160726 0 0 
J2239+4226  1933446602803363072 20160924 1 1 
J2239+4416  1982233205038091520 20160925 0 0 
J2240+1736  2832847320478810880 20161017 0 0 
J2240+1908  2833314505546293504 20161014 0 0 
J2240+4435  1982273405932339584 20161001 0 0 
J2241+3908  1932071835310674816 20160910 0 0 
J2241+4844  1986926951463158656 20161009 0 0 
J2242+1740                      20160627 0 0 
J2242+3116  1888914766968562048 20160906 0 0 
J2242+3752  1904925511696235136 20160905 0 0 
J2242+4837  1988410433165319296 20161009 0 0 
J2243+1627  2829673442726082816 20161018 0 0 
J2243+2208  2836510961942677376 20161009 0 0 
J2243+2728  1884011975900481408 20160925 0 0 
J2243+2829  1887222618573683456 20160911 0 0 
J2243+3416  1902997208817927040 20160714 0 0 
J2243+3622  1904506975722625408 20160729 0 0 
J2243+4215  1933018063851510784 20160925 0 0 
J2243+4555  1982655829820397696 20161002 0 0 
J2245+2148  2836460178249489536 20161010 0 0 
J2245+2640  1883722873061272832 20160930 0 0 
J2245+3135  1888906073955129216 20160906 0 0 
J2246+1836  2833352202474210048 20161015 0 0 
J2246+3205  1890444565599749504 20160726 1 0 
J2246+3317  1890836404055937024 20160712 0 1 
J2246+4420  1934263333784036736 20160625 0 0 
J2247+1621  2829445397142585472 20161019 0 0 
J2247+1629  2829454090156430080 20161019 0 0 
J2247+1710  2829818127289797760 20161018 0 0 
J2247+1826  2833336809311479936 20161016 0 0 
J2247+1926  2833560456848641792 20161014 0 0 
J2247+3152  1890425839540910848 20160905 0 0 
J2247+3408  1891319055300784256 20160726 0 0 
J2247+4028  1932616162285694592 20160914 0 0 
J2247+4041  1932623034233344000 20160914 0 1 
J2247+5323  2002487033863996416 20161017 0 0 
J2248+1606  2829423132032136704 20161019 0 0 
J2248+2723  1883869760944472448 20160925 0 0 
J2248+3359  1891303009303037952 20160729 0 0 
J2248+4230  1933063904036346496 20160930 0 0 
J2248+4552  1983933118733900672 20161007 0 1 
J2248+4713  1985000950684649216 20161007 0 0 
J2250+1944  2833584165068242944 20161014 0 0 
J2250+2031  2835334175263287680 20161011 0 0 
J2250+2327  2837052883735964544 20161007 0 0 
J2250+2836  1884530361273768064 20160918 0 0 
J2250+3611  1927615755200210688 20160729 0 0 
J2250+5136  1990050457838764544 20161015 0 0 
J2251+2722  1883822619383770496 20160930 0 0 
J2251+3145  1889703525209960960 20160704 0 0 
J2251+3239  1890566061634977920 20160714 0 0 
J2251+4921  1985513043924420736 20161011 1 0 
J2252+4232  1934385688811259392 20160930 0 0 
J2253+3046W 1889320074442643200 20160910 0 0 
J2253+4343  1934691009447339904 20161002 0 0 
J2254+1647  2829178318896251904 20161019 0 0 
J2254+1751  2830112697621592192 20161018 0 0 
J2254+2744  1883485619068612224 20160930 0 0 
J2254+2836  1884418378590618368 20160925 0 0 
J2254+3126  1889486306856243584 20160905 0 0 
J2254+3145  1889530115522736000 20160905 0 0 
J2255+2932                      20160911 1 0 
J2255+3241  1890158692576306048 20160712 0 0 
J2255+3702  1927714608167628160 20160904 0 0 
J2255+4636  1984082068201000064 20161008 0 0 
J2256+1633  2828928008202069376 20160704 0 1 
J2256+2058  2835271709258881024 20161011 0 0 
J2256+2429  2843217742353808256 20161007 0 0 
J2256+5112  1989228710336576640 20161015 0 1 
J2256+5124                      20161016 0 0 
J2257+1944  2832082781940854144 20161015 0 0 
J2257+2011  2832147000291915520 20161015 0 0 
J2257+2039  2835201134356354944 20161015 0 0 
J2257+3236E 1889959990209277184 20160708 0 0 
J2257+3719  1928108370769224576 20160905 1 1 
J2257+3745  1928182793962596480 20160906 0 0 
J2257+4136  1931238096259410432 20160729 0 0 
J2257+4205  1931268504627935744 20160930 0 0 
J2258+1934  2832062406616023936 20161016 0 0 
J2258+3134  1889826159028244608 20160905 0 0 
J2258+3718  1928106103026612224 20160904 0 0 
J2258+4312  1934468427061559680 20161001 0 1 
J2259+2555  2843825703565265792 20161007 0 0 
J2259+3747  1928145234475135744 20160906 0 0 
J2300+1741  2830795425623070848 20161019 0 0 
J2300+2135  2835726116798456576 20161011 0 1 
J2300+4531  1936010144223634304 20161007 0 0 
J2300+5217  1989448165985657600 20161018 0 0 
J2301+2429                      20161008 0 0 
J2301+3640  1916004397015086976 20160726 1 1 
J2301+3738  1916122560155504128 20160905 0 0 
J2301+5022  1986026618938125696 20161014 0 0 
J2302+2104  2832646281649624320 20161015 0 0 
J2302+4338  1934862945577481344 20161002 0 0 
J2303+3546  1915719898380846848 20160726 0 0 
J2303+4405  1934938983678650368 20161002 0 0 
J2303+4930  1985706115596471168 20161011 0 0 
J2304+1938  2832205102609167616 20161018 0 0 
J2304+1957  2832230769333717376 20161016 0 0 
J2305+1835  2830971038246430208 20161019 0 0 
J2305+3116N 1886664135385495552 20160906 1 1 
J2305+3459  1914502292332463872 20160726 0 0 
J2305+3530  1914953431399796096 20160726 0 0 
J2305+4517  1935209944575937024 20161008 1 1 
J2306+2212  2838787363328334848 20161014 0 0 
J2307+1915  2831373218983725312 20161018 0 0 
J2307+2358  2842427537090944256 20161009 0 0 
J2307+4647  1936237060235620864 20161010 0 0 
J2307+4700  1936255511415247616 20161010 0 1 
J2308+1955  2831570546960992640 20161018 0 0 
J2308+2232  2838893019525068160 20161015 0 0 
J2308+2920  1885405435089932032 20160911 0 0 
J2308+4221  1930759636902562304 20161001 0 0 
J2309+2725  2845573720894554240 20161001 0 0 
J2309+3120  1885881935941980544 20160906 0 0 
J2309+3213  1910759653538651648 20160726 0 0 
J2309+5048  1991841905875517184 20161017 0 0 
J2310+3345  1911189188919585152 20160720 0 0 
J2310+3448  1914634061928941184 20160721 0 0 
J2310+3916  1917882603393594240 20160918 0 0 
J2310+4901S 1990678068518608000 20160627 0 1 
J2311+1941  2831340336713839488 20161019 0 0 
J2311+2129  2838536021843683840 20161016 0 0 
J2311+2325  2839325642990368768 20161014 0 0 
J2311+3551  1914844103009827584 20160729 0 0 
J2311+4306  1930908655087610368 20161002 0 0 
J2311+4653  1942185521220720512 20161011 0 0 
J2312+2529N 2844311790783330688 20161007 0 0 
J2312+2708  2845320180385130112 20161007 0 0 
J2312+3241  1910826521881129856 20160726 0 0 
J2312+3242  1910826624960344704 20160726 0 0 
J2312+4949  1990935839573333376 20161016 0 0 
J2313+3651  1916599404604064000 20160904 0 0 
J2314+2353  2839413324746191104 20161014 0 0 
J2314+2920  2846220061932921856 20160925 0 0 
J2315+2857  2846148078281162368 20160930 0 0 
J2315+2908  2846163711962106112 20160925 0 0 
J2315+2915E 2846189481765964800 20160925 0 0 
J2315+2944  2846255692981819136 20160919 0 0 
J2315+4248  1936832235323968512 20161007 0 0 
J2316+1937                      20160704 1 0 
J2316+4218  1936575538016880768 20161007 0 1 
J2316+4817  1942419407960215552 20161014 1 1 
J2317+3812  1917144384412181888 20160627 0 0 
J2318+2033  2837425858696499584 20161019 0 0 
J2318+3134  1909775629283269632 20160726 0 0 
J2318+3829  1917155482609804160 20160914 0 0 
J2318+3831  1917178950311109248 20160918 0 0 
J2318+4617  1941217160713765376 20160627 0 0 
J2318+5003  1990848217939450752 20161018 0 0 
J2319+2152  2838152773321205376 20161018 0 0 
J2319+3612  1913399104212523776 20160729 0 0 
J2319+3723  1916862222242760704 20160910 0 0 
J2319+3832  1917170394736491136 20160918 0 0 
J2320+2653  2844710260669601792 20161009 0 0 
J2320+3035  2870375301602980224 20160914 0 0 
J2321+1717  2817999068780218368 20160704 0 0 
J2321+2412  2840714875932461440 20161017 0 0 
J2321+3023  2870356816063753728 20160914 0 0 
J2321+3044  2870398013390115456 20160911 0 0 
J2321+3626  1913385566475874688 20160904 0 0 
J2321+4455N 1937871926648070528 20161010 0 0 
J2322+2322N 2839887046755815808 20161018 0 0 
J2322+2334                      20161017 0 0 
J2323+2834  2869128764655109504 20161002 0 0 
J2323+4322  1936732458942083328 20161009 0 0 
J2324+2543  2841507074060177664 20161015 0 0 
J2324+2551  2841531641273131520 20161014 0 0 
J2324+3455  1912291037009295744 20160729 0 0 
J2325+2343  2839963737691691648 20161017 0 0 
J2325+2432  2840080281628158976 20161017 0 0 
J2325+2554  2841536481700392192 20161015 0 0 
J2326+2546  2841345411491329536 20161016 0 0 
J2326+2710  2841770338375361664 20161009 0 0 
J2326+3116  2870618087515008640 20160906 0 0 
J2326+3236  2871038680775573504 20160714 1 0 
J2326+3743W 1913918378641237760 20160914 0 0 
J2326+3902S 1923045738198993664 20160924 0 1 
J2327+2710  2865785527751748992 20161011 0 1 
J2328+4741E 1941777224448960000 20161017 0 0 
J2329+4128  1923896725839633024 20160627 0 0 
J2329+4338  1925075264866253952 20161010 0 0 
J2329+4644S 1938660963687906304 20161015 0 0 
J2330+3138  2870691445556386304 20160905 0 0 
J2330+3330  2872677369714532480 20160721 0 0 
J2330+4639  1938475489813398400 20161016 0 0 
J2331+2356  2840163711369192960 20161019 0 0 
J2331+3912  1920109904713761536 20161007 0 0 
J2332+2619  2865430316776807936 20161016 0 0 
J2332+2907  2869373371632285952 20161009 0 0 
J2332+3341  2872701902567906432 20160720 0 0 
J2332+4458  1937332826650711552 20161014 0 0 
J2333+2714  2865634825939649792 20161015 0 0 
J2333+3322  2872634351322298624 20160720 0 0 
J2334+3742  1918948957873900416 20160925 0 0 
J2335+2804  2866074561871657344 20161011 0 0 
J2335+3003  2869556440318958848 20161002 0 0 
J2335+3826  1919839768450681984 20161007 0 1 
J2335+4158  1923802133477660160 20160704 0 0 
J2336+3813  1919059802390579840 20161002 0 0 
J2336+3831  1919841898752640128 20161009 1 0 
J2336+3939  1920322591494866816 20161009 1 1 
J2337+4224  1923875560239042432 20161011 1 1 
J2338+3909  1920258888540130560 20161010 0 0 
J2338+4016  1920460167884031744 20161014 1 1 
J2338+4858  1943365228478735232 20161019 0 0 
J2339+3637  1918598763421523200 20160919 0 1 
J2339+4253  1925392164733352448 20161014 0 0 
J2339+4644  1939189248955505152 20161017 0 0 
J2340+3144  2871311707553555840 20160905 0 0 
J2340+3845  1919484076440088320 20161010 0 0 
J2341+2950  2867990323444223872 20161011 0 0 
J2341+4410  1926461164913660160 20161017 0 0 
J2342+3049  2868199402451064064 20161001 0 0 
J2342+4357  1925785996050346880 20161017 0 0 
J2343+3136  2871616925108408064 20160906 0 0 
J2343+3235  2871730758921709952 20151219 1 0 
J2343+3632  2879455480941956736 20161002 0 0 
J2343+4725S 1939308168011268224 20161018 0 1 
J2344+3048  2868152634555202176 20161011 0 0 
J2344+3300  2871849403097975040 20160726 0 0 
J2344+4317  1925510121715866496 20161016 0 0 
J2345+4104  1921959283272128896 20161009 0 0 
J2347+3921  1920865818956190976 20161012 0 0 
J2347+4107  1921305073851814784 20161015 0 0 
J2347+4238  1922383316803470592 20161017 0 1 
J2348+3651  2879619342533058176 20161010 1 1 
J2349+3339  2877908468081493632 20160905 1 1 
J2349+3702  2879625218049541632 20161010 0 0 
J2350+3829  2881491570317649920 20161014 0 0 
J2350+4140  1921707014071268480 20161017 0 0 
J2350+4557  1927077269382517760 20161019 0 0 
J2352+3215  2874524480528575744 20160721 0 0 
J2352+4051  1921424783180168448 20161017 0 0 
J2354+3146  2874437443015429248 20160911 0 0 
J2354+3352  2874970985329003136 20161012 0 0 
J2354+3424  2878366655192607488 20161015 0 0 
J2354+3831  2881313793031884544 20161017 0 0 
J2355+3217  2874490361308684800 20151219 0 0 
J2355+3801  2881241087825570176 20161018 0 0 
J2357+3150  2873700396563872768 20161011 0 0 
J2357+3837  2881373334161874432 20161019 1 0 
J2357+4320S 1922669533422418304 20161019 1 1 
J2357+4552  1926380385166947456 20161011 1 1 
J2359+3840  2881365607517644288 20161019 0 0 
J2359+3918  2881820324294985856 20161019 0 0 

